A Closed-form Solution for the Strapdown Inertial Navigation Initial Value Problem

Strapdown inertial navigation systems (SINS) are ubiquitious in robotics and engineering since they can estimate a rigid body pose using onboard kinematic measurements without knowledge of the dynamics of the vehicle to which they are attached. While recent work has focused on the closed-form evolution of the estimation error for SINS, which is critical for Kalman filtering, the propagation of the kinematics has received less attention. Runge-Kutta integration approaches have been widely used to solve the initial value problem; however, we show that leveraging the special structure of the SINS problem and viewing it as a mixed-invariant vector field on a Lie group, yields a closed form solution. Our closed form solution is exact given fixed gyroscope and accelerometer measurements over a sampling period, and it is utilizes 12 times less floating point operations compared to a single integration step of a 4th order Runge-Kutta integrator. We believe the wide applicability of this work and the efficiency and accuracy gains warrant general adoption of this algorithm for SINS.

==> notebook/Integration_Comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ae421618-8b1b-4166-8b54-6e044cadae08",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "import casadi as ca\n",
    "import cyecca.lie as lie\n",
    "from cyecca.symbolic import SERIES\n",
    "from cyecca.util import rk4\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from cyecca.lie.group_se23 import SE23LieGroupElement, SE23LieAlgebraElement\n",
    "import math\n",
    "import scipy.linalg\n",
    "from pathlib import Path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "abe9751d-94e6-4410-9812-0c83c8437bfe",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def calculate_N(v: SE23LieAlgebraElement, B: ca.SX):\n",
    "    omega = v.Omega\n",
    "    Omega = omega.to_Matrix()\n",
    "    OmegaSq = Omega@Omega\n",
    "    A = ca.sparsify(ca.horzcat(v.a_b.param, v.v_b.param))\n",
    "    B = ca.sparsify(B)\n",
    "    theta = ca.norm_2(omega.param)\n",
    "    C1 = SERIES[\"(1 - cos(x))/x^2\"](theta)\n",
    "    C2 = SERIES[\"(x - sin(x))/x^3\"](theta)\n",
    "    C3 = SERIES[\"(x^2/2 + cos(x) - 1)/x^4\"](theta)\n",
    "    AB = A@B\n",
    "    I3 = ca.SX.eye(3)\n",
    "    return A + AB/2 + Omega@A@(C1*np.eye(2) + C2*B) + Omega@Omega@A@(C2*np.eye(2) + C3*B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "aee0eef9-192c-455c-b320-f97bf2a336ff",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def exp_mixed(\n",
    "        X0 : SE23LieGroupElement,\n",
    "        l: SE23LieAlgebraElement,\n",
    "        r: SE23LieAlgebraElement,\n",
    "        B: ca.SX):\n",
    "    P0 = ca.horzcat(X0.v.param, X0.p.param)\n",
    "    Pl = calculate_N(l, B)\n",
    "    Pr = calculate_N(r, -B)    \n",
    "    R0 = X0.R\n",
    "    Rl = (l).Omega.exp(lie.SO3Mrp)\n",
    "    Rr = (r).Omega.exp(lie.SO3Mrp)\n",
    "    Rr0 = Rr * R0\n",
    "    R1 = Rr0 * Rl\n",
    "\n",
    "    I2 = ca.SX.eye(2)\n",
    "    P1 = Rr0.to_Matrix()@Pl + (Rr.to_Matrix() @ P0 + Pr)@(I2 + B)\n",
    "    return lie.SE23Mrp.elem(\n",
    "        ca.vertcat(P1[:, 1], P1[:, 0], R1.param))\n",
    "\n",
    "def derive_strapdown_ins_propagation():\n",
    "    dt = ca.SX.sym('dt')\n",
    "    X0 = lie.SE23Mrp.elem(ca.SX.sym('X0', 9))\n",
    "    a_b = ca.SX.sym('a_b', 3)\n",
    "    g = ca.SX.sym('g')\n",
    "    omega_b = ca.SX.sym('omega_b', 3)\n",
    "    l = lie.se23.elem(ca.vertcat(0, 0, 0, a_b, omega_b))\n",
    "    r = lie.se23.elem(ca.vertcat(0, 0, 0, 0, 0, g, 0, 0, 0))\n",
    "    B = ca.sparsify(ca.SX([[0, 1], [0, 0]]))\n",
    "    X1 = exp_mixed(X0, l*dt, r*dt, B*dt)\n",
    "    r1 = lie.SO3Mrp.elem(X1.param[6:9])\n",
    "    lie.SO3Mrp.shadow_if_necessary(r1)\n",
    "    X1.param[6:9] = r1.param\n",
    "    return ca.Function(\n",
    "        'strapdown_ins_propagate',\n",
    "        [X0.param, a_b, omega_b, g, dt], [X1.param],\n",
    "        ['x0', 'a_b', 'omega_b', 'g', 'dt'], ['x1'])\n",
    "                       \n",
    "f_strapdown_ins_propagation = derive_strapdown_ins_propagation()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ffbb0040-17ec-40a4-8fcb-648158c44c9c",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "DM([0, 0, 490, 0, 0, 98, 0, 0, 0])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res = f_strapdown_ins_propagation([0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0], [0, 0, 0], 9.8, 10)\n",
    "res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "774b5283-aa86-4fa0-a79c-a41c4db31457",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "r = lie.SO3Mrp.elem(ca.SX.sym('r', 3))\n",
    "euler = lie.SO3EulerB321.from_Mrp(r)\n",
    "f_r_to_eulerB321 = ca.Function('r_to_eulerB321', [r.param], [euler.param])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "27325dcf-f351-4beb-a7ce-55debee2672a",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(490.00000000000006, 98.0)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.5*9.8*10**2, 9.8*10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "17e5ccd9-4fe8-4d10-b6d5-74486380633b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "21.5 µs ± 96.4 ns per loop (mean ± std. dev. of 7 runs, 10,000 loops each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "f_strapdown_ins_propagation([.1, .2, .3, .1, .2, .3, .1, .2, .3], [0, 0, -9.8], [0, -0.1, 0], 9.8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "86fef486-891f-43c2-b310-4dfc54d66f10",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SX(@1=1, \n",
       "[[@1, 00, 00], \n",
       " [00, @1, 00], \n",
       " [00, 00, @1]])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lie.SO3Mrp.elem(ca.vertcat(0, 0, 0)).to_Matrix()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "7c2cad92-370a-470b-9a82-16a5b99d0d91",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def derive_rk4_kinematics():\n",
    "    x = ca.SX.sym('x0', 9)\n",
    "    a_b = ca.SX.sym('a_b', 3)\n",
    "    omega_b = ca.SX.sym('omega_b', 3)\n",
    "    g = ca.SX.sym('g')\n",
    "    p, v, r = x[:3], x[3:6], x[6:9]\n",
    "    R = lie.SO3Mrp.elem(r).to_Matrix()\n",
    "    p_dot = v\n",
    "    v_dot = R@a_b + ca.vertcat(0, 0, g)\n",
    "    \n",
    "    X = lie.so3.elem(r).to_Matrix()\n",
    "    n_sq = ca.dot(r, r)\n",
    "    B = 0.25 * ((1 - n_sq) * ca.SX.eye(3) + 2 * X + 2 * r @ r.T)\n",
    "    r_dot = B @ omega_b\n",
    "    return ca.Function(\n",
    "        'ode_dynamics',\n",
    "        [x, a_b, omega_b, g],\n",
    "        [ca.vertcat(p_dot, v_dot, r_dot)],\n",
    "        ['x', 'a_b', 'omega_b', 'g'],\n",
    "        ['x_dot']\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2c78ab22-5f8f-41fe-90a2-460ac8fbd1df",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "DM([0.0005, 0.001, 0.0505, 0.01, 0.02, 1.01, 0.00250007, 0.00500015, 0.00750022])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def derive_integrate_rk4():\n",
    "    x0 = ca.SX.sym('x0', 9)\n",
    "    dt = ca.SX.sym('dt')\n",
    "    a_b = ca.SX.sym('a_b', 3)\n",
    "    g = ca.SX.sym('g')\n",
    "    omega_b = ca.SX.sym('omega_b', 3)\n",
    "    f_rk4_kinematics = derive_rk4_kinematics()\n",
    "    x1 = rk4(lambda t, x: f_rk4_kinematics(x, a_b, omega_b, g), 0, x0, dt)\n",
    "    r1 = lie.SO3Mrp.elem(x1[6:9])\n",
    "    lie.SO3Mrp.shadow_if_necessary(r1)\n",
    "    x1[6:9] = r1.param\n",
    "    return ca.Function('integrate_rk4',\n",
    "        [x0, a_b, omega_b, g, dt], [x1[:, 0]],\n",
    "        ['x0', 'a_b', 'omega_b', 'g', 'dt'], ['x1']\n",
    "    )\n",
    "\n",
    "f_integrate_rk4 = derive_integrate_rk4()\n",
    "f_integrate_rk4([0, 0, 0, 0, 0, 0, 0, 0, 0] , [0.1, 0.2, 0.3], [0.1, 0.2, 0.3], 9.8, 0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f39f016b-9919-4c02-8aec-892155f1f7ee",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "22.7 µs ± 165 ns per loop (mean ± std. dev. of 7 runs, 10,000 loops each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "f_integrate_rk4([.1, .2, .3, .1, .2, .3, .1, .2, .3], [0, 0, -9.8], [0, -0.1, 0], 9.8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e14e39ee-5a8a-4f26-9557-db70549198aa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def integrate_rk4(x0, a_b, omega_b, g, dt, tf):\n",
    "    t_list = np.arange(0, tf, dt)\n",
    "    data = {\n",
    "        't': t_list,\n",
    "        'x': np.zeros((len(t_list), len(x0)), dtype=float)\n",
    "    }\n",
    "    x = data['x']\n",
    "    x[0, :] = x0\n",
    "    for i in range(1, len(t_list)):\n",
    "        x[i, :] = np.array(f_integrate_rk4(x[i-1, :], a_b, omega_b, g, dt)).reshape(-1)\n",
    "    return data\n",
    "\n",
    "def integrate_mixed_invariant(x0, a_b, omega_b, g, dt, tf):\n",
    "    t_list = np.arange(0, tf, dt)\n",
    "    data = {\n",
    "        't': t_list,\n",
    "        'x': np.zeros((len(t_list), len(x0)), dtype=float)\n",
    "    }\n",
    "    x = data['x']\n",
    "    \n",
    "    x[0, :] = x0\n",
    "    for i in range(1, len(t_list)):\n",
    "        x[i, :] = np.array(f_strapdown_ins_propagation(x0, a_b, omega_b, g, t_list[i])).reshape(-1)\n",
    "    return data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "74dbd5fa-71ec-467f-a980-9d9ce34c15bf",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "def comparison(name: str, a_b: np.array, omega_b: np.array):\n",
    "    fig_path = Path('fig')\n",
    "    fig_path.mkdir(exist_ok=True)\n",
    "    dt = 0.005\n",
    "    tf = 10\n",
    "    g = 9.8\n",
    "    \n",
    "    # pos, vel, rot\n",
    "    x0 = [0, 0, 0, 0, 0, 0, 0, 0, 0]\n",
    "\n",
    "    data_rk4 = integrate_rk4(\n",
    "        x0=x0, a_b=a_b, omega_b=omega_b, g=g, dt=dt, tf=tf)\n",
    "\n",
    "    data_mixed = integrate_mixed_invariant(\n",
    "        x0=x0, a_b=a_b, omega_b=omega_b, g=g, dt=dt, tf=tf)\n",
    "\n",
    "    \n",
    "    if True:\n",
    "        plt.figure()\n",
    "        plt.title('Modified Rodrigues Parameters Comparison')\n",
    "        h_rk4 = plt.plot(data_rk4['t'], data_rk4['x'][:, 7:10], 'r-', linewidth=5)[0];\n",
    "        h_mixed = plt.plot(data_mixed['t'], data_mixed['x'][:, 7:10], 'y-')[0];\n",
    "        plt.legend([h_rk4, h_mixed], ['rk4', 'mixed'])\n",
    "        plt.xlabel('t, sec')\n",
    "        plt.ylabel('mrp components')\n",
    "        plt.grid()\n",
    "        plt.savefig(f'fig/mrp_{name:s}.png')\n",
    "        \n",
    "    if True:\n",
    "        plt.figure()\n",
    "        plt.title('Mrp Error in RK4 Method')\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 7:10] - data_mixed['x'][:, 7:10], 'r-', linewidth=5, label='rk4');\n",
    "        plt.xlabel('t, sec')\n",
    "        plt.ylabel('mrp error')\n",
    "        plt.grid()\n",
    "        plt.savefig(f'fig/mrp_error_{name:s}.png')\n",
    "\n",
    "    if False:\n",
    "        plt.figure()\n",
    "        plt.title('positon')\n",
    "        h_rk4 = plt.plot(data_rk4['t'], data_rk4['x'][:, 0], 'r.-', linewidth=10)[0];\n",
    "        h_mixed = plt.plot(data_mixed['t'], data_mixed['x'][:, 0], 'y.-')[0];\n",
    "        plt.legend([h_rk4, h_mixed], ['rk4', 'mixed'])\n",
    "        plt.xlabel('t, sec')\n",
    "        plt.ylabel('position')\n",
    "        plt.grid()\n",
    "        plt.savefig(f'fig/pos_{name:s}.png')\n",
    "\n",
    "    if False:\n",
    "        plt.figure()\n",
    "        plt.title('position error')\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 0] - data_mixed['x'][:, 0],  'r.-');\n",
    "        plt.xlabel('t, sec')\n",
    "        plt.grid()\n",
    "        plt.savefig(f'fig/pos_error_{name:s}.png')\n",
    "\n",
    "    if True:\n",
    "        plt.figure()\n",
    "        plt.title('Trajectory Comparison in XZ-plane')\n",
    "        h_rk4 = plt.plot(data_rk4['x'][:, 0], -data_rk4['x'][:, 2], 'r-', linewidth=5, label='rk4')[0];\n",
    "        h_mixed =  plt.plot(data_mixed['x'][:, 0], -data_mixed['x'][:, 2], 'y-', label='mixed')[0];\n",
    "        plt.xlabel('t, sec')\n",
    "        plt.legend([h_rk4, h_mixed], ['rk4', 'mixed'])\n",
    "        plt.grid()\n",
    "        plt.savefig(f'fig/traj_xz_{name:s}.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0ee5aef5-8e3f-4c07-b6aa-dba12c335251",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#comparison('level', a_b=[0, 0, -9.8], omega_b=[0, 0, 0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ba7dfe76-20cf-46e1-afbe-b0593a80d740",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#comparison('pitch', a_b=[1, 2, -9.8], omega_b=[1, 2, 3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "89da7147-fecb-43e5-843c-99792cadb34e",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from cyecca.graph import draw_casadi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "e97ff64c-7c49-4e5d-83f4-ed42386f6b0d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "x0 = ca.SX.sym('x0', 9)\n",
    "a_b = ca.SX.sym('a_b', 3)\n",
    "omega_b = ca.SX.sym('omega_b', 3)\n",
    "g = ca.SX.sym('g')\n",
    "dt = ca.SX.sym('dt')\n",
    "#draw_casadi(f_strapdown_ins_propagation(x0, a_b, omega_b, g, dt), filename='gen/f_mixed.png', width=400)\n",
    "#draw_casadi(f_integrate_rk4(x0, a_b, omega_b, g, dt), filename='gen/f_rk4.png', width=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "2317e5ed-bc2d-4ab2-831f-811e6c4ed730",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def count_flops(e: ca.SX, ops: int =0):\n",
    "    op_ignore = [ca.OP_CONST, ca.OP_PARAMETER]\n",
    "\n",
    "    # handle matrix expression\n",
    "    if e.numel() > 1:\n",
    "        m, n = e.shape\n",
    "        for i in range(m):\n",
    "            for j in range(n):\n",
    "                ops += count_flops(e.elements()[i + m * j])\n",
    "    else:\n",
    "        if e.op() not in op_ignore:\n",
    "            ops += 1\n",
    "        for i in range(e.n_dep()):\n",
    "            ops += count_flops(e.dep(i))\n",
    "    return ops"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "32dbd744-017b-4b4a-845d-9d2d89c7528c",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "150134"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "flops_mixed = count_flops(f_strapdown_ins_propagation(x0, a_b, omega_b, g, dt))\n",
    "flops_mixed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "4a8e07a9-02ea-4731-bfd7-e87382a8b85e",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1795711"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "flops_rk4 = count_flops(f_integrate_rk4(x0, a_b, omega_b, g, dt))\n",
    "flops_rk4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "8b22873f-9400-4125-abb6-6c4ba2cfcd6a",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.title('floating point operations')\n",
    "plt.bar(x=['rk4', 'mixed'], height=[1795711, 150134], color=['r', 'g'])\n",
    "plt.ylabel('floating point operations')\n",
    "plt.legend()\n",
    "plt.savefig('fig/ops.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "7b28f51f-2249-4d00-8be6-f04686215e3c",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "11.960721755231992"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "flops_rk4/flops_mixed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "1e860639-6ac1-4fca-bdce-09d539d3ea00",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "r = lie.SO3Mrp.elem(ca.SX.sym('r', 3))\n",
    "q = lie.SO3Quat.from_Mrp(r)\n",
    "f_quat_from_mrp = ca.Function(\n",
    "    'quat_from_mrp',\n",
    "    [r.param], [q.param], ['r'], ['q'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "5d3d8386-da5c-4ba1-9fa9-a67e396d713b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from cyecca.codegen import generate_code"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "fb6bf7cd-e774-4daa-8e1f-61e874ba2bfc",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "generate_code(\n",
    "    eqs={\"strapdown_ins\": {\n",
    "        \"predict\": f_strapdown_ins_propagation,\n",
    "        \"quat_from_mrp\": f_quat_from_mrp,\n",
    "        },\n",
    "    },\n",
    "    dest_dir='gen'\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "e257aa5c-d23e-4108-8e96-07bc2a7d9d79",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def comparison_tolerance(name: str, x0: np.array, a_b: np.array, omega_b: np.array):\n",
    "    fig_path = Path('fig')\n",
    "    fig_path.mkdir(exist_ok=True)\n",
    "    tf = 100\n",
    "    g = 9.8\n",
    "\n",
    "    rk4_steps = [10**(-n) for n in range(1, 4)]\n",
    "\n",
    "\n",
    "    for step in rk4_steps:\n",
    "        data_rk4 = integrate_rk4(\n",
    "            x0=x0, a_b=a_b, omega_b=omega_b, g=g, dt=step, tf=tf)\n",
    "        data_mixed =integrate_mixed_invariant(\n",
    "            x0=x0, a_b=a_b, omega_b=omega_b, g=g, dt=step, tf=tf)\n",
    "        e = np.linalg.norm(data_rk4['x'] - data_mixed['x'], axis=1)\n",
    "        e = np.where(e == 0, 1e-15, e)\n",
    "        log_e = np.log10(np.abs(e))\n",
    "        \n",
    "        #plt.subplot(121)\n",
    "        #plt.plot(data_rk4[step]['t'], e)\n",
    "        #plt.title(f'step {step:f}')\n",
    "        #plt.ylabel('e')\n",
    "        #plt.xlabel('t, s')\n",
    "        \n",
    "        #plt.subplot(122)\n",
    "        plt.figure(1)\n",
    "        plt.plot(data_rk4['t'], log_e, label=f'step size: {step:10g}')\n",
    "        \n",
    "        plt.figure(2)\n",
    "        plt.plot(data_rk4['x'][:, 0], data_rk4['x'][:, 1], label=f'step size: {step:10g}')\n",
    "    \n",
    "        plt.figure(3)\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 8], label=f'step size: {step:10g}')\n",
    "\n",
    "        plt.figure(4)\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 3], label=f'step size: {step:10g}')\n",
    "\n",
    "        plt.figure(5)\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 4], label=f'step size: {step:10g}')\n",
    "        \n",
    "        plt.figure(6)\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 0], label=f'step size: {step:10g}')\n",
    "\n",
    "        plt.figure(7)\n",
    "        plt.plot(data_rk4['t'], data_rk4['x'][:, 1], label=f'step size: {step:10g}')\n",
    "    \n",
    "        plt.figure(8)\n",
    "        plt.plot(data_rk4['t'], np.rad2deg(np.arctan2(data_rk4['x'][:, 0], data_rk4['x'][:, 1])), label=f'step size: {step:10g}')\n",
    "\n",
    "\n",
    "    plt.figure(1, figsize=(10, 7))\n",
    "    plt.title(f'Error in Runge-Kutta 4th Order Method vs Exact Method with Varying Step size')\n",
    "    plt.ylabel('$log_{10} |e|$')\n",
    "    plt.xlabel('t, sec')\n",
    "    plt.grid()\n",
    "    plt.legend()\n",
    "    plt.savefig(f'fig/{name:s}_tol.png')\n",
    "\n",
    "    plt.figure(2, figsize=(10, 7))\n",
    "    plt.title(f'Trajectory')\n",
    "    plt.xlabel('x, m')\n",
    "    plt.ylabel('y, m')\n",
    "    plt.grid()\n",
    "    plt.axis('equal')\n",
    "    plt.legend()\n",
    "    plt.savefig(f'fig/{name:s}_traj.png')\n",
    "\n",
    "    plt.figure(3)\n",
    "    plt.title('mrp yaw')\n",
    "    plt.savefig(f'fig/{name:s}_mrp_yaw.png')\n",
    "\n",
    "    plt.figure(4)\n",
    "    plt.title('vx')\n",
    "\n",
    "    plt.figure(5)    \n",
    "    plt.title('vy')\n",
    "    \n",
    "    plt.figure(6)\n",
    "    plt.title('px')\n",
    "\n",
    "    plt.figure(7)\n",
    "    plt.title('py')\n",
    "    \n",
    "    plt.figure(8)\n",
    "    plt.title('yaw angle, deg')\n",
    "    plt.savefig(f'fig/{name:s}_yaw.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1b14bfec-f738-4d20-98fd-4402701e7a3d",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGzCAYAAAAi6m1wAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOz9e7RlVXnmjz9r3y/nVkVBFSgKaqLSKhgcEtJ2D3tYsUgcGdJtMjDREBkGR0zodELaJPTPoF+IEhNjbG26SZsQtYNKNInRJI0iiulEBEXxisQbcqsLVcW57evae6/fH2u9c859zl5rzcs79zngeseocYo6+5x9zsM75/vOueb8PEEURRGKKKKIIoooooginkBR2ukfoIgiiiiiiCKKKII7iganiCKKKKKIIop4wkXR4BRRRBFFFFFEEU+4KBqcIooooogiiijiCRdFg1NEEUUUUUQRRTzhomhwiiiiiCKKKKKIJ1wUDU4RRRRRRBFFFPGEi6LBKaKIIoooooginnBRNDhFFFFEEUUUUcQTLooGp4giiiiiiCKKeMJF0eAUUUQRRRRRRBFPuCganCKKKKKIIooo4gkXRYNTRBFFFFFEEUU84aJocIoooojHVXzkIx9BEAT47Gc/u+1zf/qnf4ogCPDud78bQRDgy1/+8rbXvPWtb0W5XMbDDz88jx+3iCKK2KEoGpwiiijicRUve9nLsLCwgL/6q7/a9rmbb74Z/+bf/Bu85jWvQbPZxE033bTtNTfddBNe/OIX40lPetI8ftwiiihih6JocIoooojHVTSbTfzMz/wMPvKRj2A8Hot/P3LkCD772c/ikksuweLiIi6++GJ88IMfxGQyEa/58pe/jG9+85v4xV/8xZ340Ysooog5RtHgFFFEEY+7uOSSS3Ds2DHcfvvt4t8+8pGPYDKZ4JJLLgEAXHrppXjkkUfwmc98RrzmpptuQrPZxCte8Yp5/8hFFFHEnKNocIoooojHXVx00UVYXl7GzTffLP7t5ptvxnnnnYcf/dEfBQD85E/+JE4//XTxmGoymeCDH/wgXv7yl2NxcXFHfu4iiihiflE0OEUUUcTjLur1Oi6++GL87d/+LUajER5++GH8y7/8i9i9AYByuYxf+IVfwF//9V+j3+/jM5/5DB555BG8+tWv3sGfvIgiiphXFA1OEUUU8biMSy65BMePH8dtt92GD3/4w4iiaKrBAeLHVOvr6/j4xz+Om266CaeeeioOHTq0Qz9xEUUUMc8IoiiKdvqHKKKIIoowjTAMceDAAbz85S/Hvffei8lkgjvvvHPb684991wcOHAAn//85/FLv/RLeNe73rUDP20RRRQx7yh2cIoooojHZVSrVfyn//Sf8OEPfxh33nnntt0biksvvRSf/OQnsb6+XjyeKqKIH6IodnCKKKKIx2186lOfwk/+5E8iCAI88MADePKTn7ztNUeOHMGTn/xkPP3pT8d99923Az9lEUUUsRNR2ekfoIgiiijCNg4ePIi8NVqlUkEQBMXuTRFF/JBF8YiqiCKKeELHe9/7XozH4wLuV0QRP2RR7OAUUUQRT8j49Kc/jW9+85t4y1vegosvvhhnnXXWTv9IRRRRxByjOINTRBFFPCHjxS9+MT73uc/h3/7bf4u//Mu/LLyniijihyyKBqeIIooooogiinjCRXEGp4giiiiiiCKKeMJF0eAUUUQRRRRRRBFPuPihPGQ8mUzwyCOPYHFxEUEQ7PSPU0QRRRRRRBFFaEQURdjY2MAZZ5yBUil7j+aHssF55JFHcOaZZ+70j1FEEUUUUUQRRVjEgw8+OBPsqcYPZYOzuLgIIBZoaWlph3+aIooooogiiihCJ9bX13HmmWeKOp4VP5QNDj2WWlpaKhqcIooooogiinichc7xkuKQcRFFFFFEEUUU8YSLosEpoogiiiiiiCKecFE0OEUUUUQRRRRRxBMuiganiCKKKKKIIop4wkXR4BRRRBFFFFFEEU+4KBqcIooooogiiijiCRdFg1NEEUUUUUQRRTzhomhwiiiiiCKKKKKIJ1wUDU4RRRRRRBFFFPGEi6LBKaKIIoooooginnDhtcH5p3/6J/zMz/wMzjjjDARBgI9+9KO5X3P77bfjx37sx1Cv1/GMZzwD733ve7e95vrrr8dZZ52FRqOBCy64AHfddRf/D19EEUUUUUQRRTxuw2uD0+l0cO655+L666/Xev33v/99vOxlL8N/+A//Affccw9+4zd+A7/8y7+MT3ziE+I1N998M6688kq86U1vwpe+9CWce+65OHToEI4dO+br1yiiiCKKKKKIIh5n4bXB+amf+in8/u//Pv7jf/yPWq+/4YYbcPbZZ+OP//iP8exnPxtXXHEFfvZnfxZ/8id/Il7zjne8A5dffjkuu+wynHPOObjhhhvQarVw4403pn7fwWCA9fX1qT/zjk7nJK774C/i7/9f+s/JHTf949X4n3/znxFNJnN5vzu/+n/x1g9cgqPHvzuX91tdO4Zr3v/z+PSd75/L+wHAn/3dG/HOD18xN02/+PV/xJve93N44Oh8NN3cPI7rPvAq/MM/v3cu7wckefq3vz43TT//lX/AdR94JY6e+N5c3u+xtaNJnv6fubwfALzn7/5/eOeH5zf2v/j1f8Cb3vdzeOjYvPL0UfzhB1+FT975l3N5PwD4P//4e7jhb//L3DS9456PJ3n6/bm838m1w/j/3v9K3P6FD87l/eYRu+oMzh133IGDBw9O/duhQ4dwxx13AACGwyHuvvvuqdeUSiUcPHhQvGZWXHfddVheXhZ/zjzzTD+/QEa85a9egw8M78Fbvv3HWN/wv9v06bs+jD949G/xvzZux/v+8Rrv7xdNJnjzXW/AB8Nv4uq/udT7+wHA2/7ml/Hh6Ot44zfehsfWjnp/v89+8cP476t/hz/vfhY3feIt3t9vPBrjjZ//bfwNvoW3fmw+mv7+X12GD4RfxVv+9Y+wsXnc+/t96vM3x3m6/hn8n//7Vu/vNxmP8eYv/A4+EH4Db5pbnr42ydM/wOq6f00/fdcH8a7Vj+HPu7fjA5/8A+/vNx6N8d8+/zv4G3wLb/m713h/PwC49uZfwv8ZfhX/3zeuw+bmCe/v94nP/SX+8NGP4vr1T89F08l4jDd/8Sp8IPwG3jynPP2Dv34tPhJ9A2/82u9jbQ6aziN2VYNz5MgR7N+/f+rf9u/fj/X1dfR6PRw/fhzj8Xjma44cOZL6fa+66iqsra2JPw8++KCXnz8rvjqKu/DNcgl//zn/Ow6f/uaHxN+/cPgz3t/vc1/9v3ioGtvXf6m6hvE49P6eXxnFK/CNcgmfmMNK7hNf+4D4++cfvM37+33+a/8XD5OmlVVMxmPv7/nVcZynG+US/mEOefqZb8nV4hce8a/pP3/l74WmX648NhdNvzK6H0Cs6ae+8IHsFzPEJ78hx/4dD97q/f3+5Ssfx2Gh6cn55Gn0AABgvVzC//38Td7f7/b7Piz+fueDn/L+fp/98kfxSKLpV8rz0fQrk1jTtXIJtz1BdnF2VYPjK+r1OpaWlqb+zDM2NtfwYDUS/33fEf+Hoh8aPCT/jpPe3++e78omql8K8OVv/T+v79fpbuDhqvzvew/f6fX9AODw8GHx9weDOWj6vdvF33ulEr727X/2+n6rG49NaTqfPH1E/P1B+F81fuV7nxV/75ZKuOdf/8Xr+61tTmv6jYfTd5q54vBQavrQnDXtlEr45nf9/o7H1x7FwxX53/ce/rzX9wOAh9WxH/nfhfvq9/5J/H2jXMLXv+t3fltdf1Q0VADwjYf85+k8Ylc1OAcOHMDRo9OPGo4ePYqlpSU0m03s27cP5XJ55msOHDgwzx/VKO759ucwCWTyPDpI323iiuOlrvj7kcrE+wrgkfXp8wzfevCLXt/vS/f909w1fbTUE38/Whl71/Shte9M/fc3fuC34fjKt/95StNjg8Ne3w8AjiuaHiv7X6U+sj59nuFbD3zB6/t9+b5/QqRq2vev6aNbNI2iKOPV7vHwxvTY//r9nvP0X//f/DUt9+X7Vfzn6eHN6Tz9puexf/d90wvSY/1HUl75+Ipd1eBceOGFuO226W3qW2+9FRdeeCEAoFar4fzzz596zWQywW233SZesxvju498aeq/j8PvIefxeIQjFTmpdUsl/ODwv3p9z0fD6XNFD528z+v7/etD0w3UCWx4fb/xOJzStFMqeT9QeWL06NR/P3DCr6bfffju6fef+M3T0Wha041yCQ8e8Xvw9/hoenH08MlveX2/bz80PfZPeB77YTjEEWXHaKNcwkPH/B5S3Z6nfjX93uF7pt8/WvP6fmE4xFFlx2i9XMIjj97v9T0f3aLpQ541/fbDX576b9+aziu8Njibm5u45557cM899wCIr4Hfc889eOCB+FnfVVddhUsvlQeofuVXfgXf+9738Nu//dv41re+hf/5P/8n/uqv/gq/+Zu/KV5z5ZVX4j3veQ/e97734d5778XrX/96dDodXHbZZT5/Fac4vPptAMDeUXz6/mTZ7/mU7zz0dQxKAUpRhD3j+D3vvd/vSvUxbAIATkl+x+M9vyuAo2txISRNT5SGXt/vew99Q2i6kmj6Lc+rqsfQAaD8jp41PbL2/an3852n337gqxiWApSjCMuJpt/8vt/HDVs1PdZ9OOvlznF0fTpPT3rO0+8++DWEwbSm/+p5R2X+eRpresqcNP3WD76EMAhQiSIsJZp+w/MjI9KUfsdHuw9lvdw5Ht3YMvY9azqv8NrgfPGLX8Tzn/98PP/5zwcQNyfPf/7zcfXVVwMADh8+LJodADj77LPxD//wD7j11ltx7rnn4o//+I/xZ3/2Zzh06JB4zSWXXIK3v/3tuPrqq3HeeefhnnvuwS233LLt4PFuisf68TPbM0dNAMBqKfD6eOPBI3FDtTyJsHdcBgAcfex+b+8HABulEQDgycnvuDHyu6OyNozPwAhNywHGI3+a3n843j2JNY2HzSPH/a6MSVP6HdfHflf/jw1OTL3fY+XI65XYHxyJdxWXxxFOSTQ9ctK3pnGOPIXy1LOm65Sn4wYAYK0ceX1k9IPD9wIAVsYR9iSaPuz5Ovx6oumTx0mejvyu/tcGsaZPFmPf7yO4B4/Gj4pXxnLszytP6XdcH/nN07Vk7NP/w1XPeTqv8NrgvPjFL0YURdv+EJ34ve99L26//fZtX/PlL38Zg8EA3/3ud/Ga17xm2/e94oor8IMf/ACDwQB33nknLrjgAp+/hnNsjuNif3o1bsIGpQBHTvpbOR4+eT8AYGlcwsKkBgA40fH7nHqtFA+GJyW/40bQzXq5c2wkA/5JiqZHH/O3clQ1XYxiTR/d8LtSpYn7DNI06mW93Dk2x9Oa9kslPLrqL2+Orf4AALA0UfJ005+mURQJTWksbnrWlBqoMyrx+3VLJRx7zN95sSOr8YJxaVLC0sR/nkZRhLVE0ydV5qRp8uiU/h92SyWcXPOH3jj2mJKnUfz87/iGv/k7ztP4jNGTRJ56nk+TGkX/DzulEk6sP/6viu+qMzhP1OgkyXla8wy0khXx/Y9809v7nUwmtIWogsWgBQBY7fmbAB5bfwyb5TiVnrrybADARuD38QYN+FNbT0Yz0fSBZPXqI0jTpaiKRcSarvUfzfoSp1jdOIlOKdb07JVnAQA2PW8bk6antc5EYxIXre8/7E/TE4mmi1EVi0GycvSo6Ym14+gKTZM89awpNaUH2k9BPdH0gcP+zlOc2Iwb0sWoJjRd6/sb+ydXjwlNz1qO83Qj8KtpJ4oP/J7efqrQ9Hs+8zRZHC5ENSzCf54ePXkE/VLc4Mj51PPYR5ynZyychVqi6Q8e8afpvKJocOYQm0ly7mkfwMo4TtyHPNJ+V5MJbRENLFYWAQDro1Vv73d/MmFXoghPP/3HAABrJb+0z81gAADYu3AAy4mmhz1uxa8N4gmtjQYWyrGmmx41feBo/EisGkU4+0D8iHfdu6aUp/uxkjzte/jR72R8hVtQkVhAAwvlGN2wMXzM2/vd/3Ccp7VJhLP3nwtgHnkaa7p34XTsGceF45Hj/jRd72/P041w1dv7PXA0fsxYm0Q4+8B58c/g+TYcaXrKwulYSf73PXTs297eb61HedrEYok09YeJoPm0Ponw1NOeA2AOmpbiBenehTNknj7qT9N5RdHgzCHoeeppS0/G0iQ+E/PYhr9DY1QkFkoLWK6dAgDYnHS8vd8jx+PGYnkc4Sn74xXHWjlAOBx4e8+NpDCdunSm0PTRNX8Ax82kSCyUFrBY2xv/W+RP0yOPxg3wyjjCk077UQDJOSOPAEWRpytPFZqe8JmnYZyni6UFLCeabkw2vb3f4ROxpsuTCGec9iMA4jz1qmlSmE5dforQ9NjaA1lf4vZ+SdO9UFrAUtW/pkeSRcXKJMIZpz4DAPBY2e8ZQyr2p608BUvJmZgT6/41XSwvYGkOeXokydM94whPnpOmcuw/RZlPf+Dt/eYVRYMzh6Bn1KefcjaaUR0AsNHzB4vanMTPUxeqK1isxw1OL/DXbJxYk8/9n3IgHpCTIMCRE/4mHdL0wClno52ciVnt+tuK3yBNy8tYbuwDAHTgT9OjyeSyNC7hKfvjYjwOAhw+4afhmIzH4rn/Gac8XWi65vHR5mZSJBaqe0SedjzmKTXAS5Mynnp63DSOggCHPZ2HiyYTrCaPGk4/5eloJZqud/093hCaVpax0Ig17aKf9SVOcTzRdHFcxpOTPB0FAY57Ors1GY+xVqI8PVtq2vd3XoQ0XVTmU7+axmN8cVLGUw5ITY895k9TGvunn3I2Wsk5o9Wuf6Ch7ygaHM+x3jkpnlGfvv9H0QziBmdz6O+mQSd5nrpUOwVLzbgYd4ORt/c7Sc+oJ1W0W4vi/MZRT4Vjdf1R9BJNn3zaM9EK4hsqXjVNzlIs1k/BSsu/pqub8UHUdlTF8uIecdbgyKN+msbVjeMYJIXjyQeegSbiPO0M/d3e6CZ5ulg7BUtNasQ9atqNGTgLkyqWF/YKTY+d8LPzd2L1CIak6f4fEWN/fbDq5f0AmadL9X1YIU3hc+zHeboQVbFnYQ+qyc2bw8fv9/J+x1cPC03PPPBMNBE3OJs+NU2amcX6PpmnHjVdS/K0HdWwsngqKommxx7zk6fHVh9GGEhNW0mebnjUdF5RNDie4+jxeCVeiiIc2HsmGsnBv87I3xZnH/GW+0JjL1YWkpsGgb8rf51+/KiBJvCFpHCcWPPT4DxyPC7y5SjC/r2no1mKNe2N56PpnsVY017g7/wGTdgNTGt6fNXPDs7RpMiXowj7lg+gkWja9Xjdv58UiYXmXiy3T43fz6OmnUGSp1s0PbHq55bR4UTTShRh3/JpMk89atqjPG3uE3na9XjOaCPRtIE6SuUyFsZUjP2M/aMn47FfjSLsUTTteLxGTWN/qbEPy7S48ahpZ7gKIJ5Pg1IJi2Ls+9H08LG4RtUmEfYs7UMzWTB2PV9Nn0cUDY7neDS5utyaRKhUymiV2wCA3sTftT8qvIvNU7B3Kbaw6JT8NTjdMG4sqMFpTeK0emzTz3XYY4mm7UmEUrmMZqJpd+xf0+XWPpyyGGu66VHTzjAugo1ksmknmh7f8OOafnztcPI+saat0jw0jZ/7L7VOwd7F0+P385mnyaKiUYo1bU3iVau3PE0KktB0HmM/KbxLrVNEns5j7DeSsd+OYk2Pr/vR9KSSp0EQoFmKbzR2R/7Ow5Gmi+192LMU56lPTWnxK8d+kqeeNH10Tc6nQRCI+bTncezPK4oGx3OcTJKynTT87eoyAKAb+XuGS6uL5fap2LfyZADAZsnfYcruOJ5caDXViuJDamuenuGuJkWeClS7Et/A6c9B05WF07Bvj9R0NPKlaTy5kKbNKB6qm57Obp3coDyNNW1W49siPa+axkViT/s07NvzJACxpr7ggj3K03JcFClP1zt+zsSsbsTnlyhPW0meetU02ands3Da1Nj3dUBVjP2kKLaTA6obns4ZPbZV03nkaaLpSvs07Fs+A4DfPO2PkrFfifO0mSxuVjt+zsOtbiaaRpSnpKlfntE8omhwPAcVeSpQC7W4wenBH9egk/xfPWVpPw7seyoAIAoCb1vxNBBalQUAQDOKjVs2+n6uUq4lBamZDMh2fSX+OTyyIkjTvUv7ceCUpwCINfV1mLI3iTVtJprSwb+NgR9N10WexpoukKYeD1KTpnuWDmD/KXGejoMAJ9Z8aRoXwVYlLsYNoamfq+l0mLiVjP32PMf+8unYf0rc4IyDACfW/ez8SU1p7MeabnrKUzr4SkW/XdsT/xxe8zQeE3uXD+C0U84EEB/63ej4WWxQs9YuT2vqaz5d78YHtKWmK/HP4VHTeUXR4HiOjW6clM1ktbiYPMP1dZhyFA7EoeZ9K2dgz+KKOEx51NOtpkEUT9i0mmqIA6p+Dv1u0pmfpJFaaCSTnCdNh8O+0PS0vU/C0sJeAcN61JOm/SieXNq1RNPkEUDPk6brvXiSaySaLtENHF+aDrrioPipe56EUxZPEQdUveVp0li0q/FOiu8DqpSnDRr7DTpI7WfXr9ffRD/RdP+eJ2GPekD1pJ8DqiJPxdhPNPU19nvxfCo1ja9t+zr02+uui8P3+/c8GacuHxCaHvY19pM8bdW25GlyNoc76AxlA/HYb3vWdJ5RNDiegw6MUeFYafk9TKmi9ffvPRNBEIjDlI96OqQmB2S8Qm0Gfg+obtV0uZ3gxT1pelS5mn36vqdMa7ruaVcsOdi4mOykND0fTu/044JEuxpLSZ76Okh99DGp6f69T0a5Ig+oHvd0OJ0ai1Y9zlN5kNrPYUpq8ElTOqDqK0+PKLfB9p/yJJTKZXFA9VFPh9P7SQO82FgBIM83+Rv7iaZJ0ZeHfv08gjuqNIan7T0D1WpFjn1PTeMgyVPamaazON3Qj6bdMNa0iSRPm0mN8qTpPKNocDwHXbOlFfje5JCarwOqdOW1NomwtBBP5HSu4qSnA6r95LAoraYaySOArqfDlL0tmu6hm2KeND2a3AhpTCZoNeJtY3Hwb8PPwb++OICbaCoO/vk5TElFvhHEhcN3nj56kjSNsNCix3BJnq750pSKcayp74PUVJAoT5cX4kO/vvL0WKJpczJBox6f3/B9QJV2TZea05p6y1OhaZynexb9HvqlBWNrMkGjPn043dd82t0ynzZFnvrSNDnUnOy8L9PhdI83b+cVRYPjOXrJ6X7qwk9ZiQ+pdTwdUjuZPGunE/GAfDzmCzBGB3AXW/EWPB1S60/8HPzrjqdvGexd8XtAVd4wkv/mW1O6ubGc7KQ0K34PU8qbcPGuxr4VKhx+ND0hDt/LSZRu36360jSZsJeSVT+db6LzTuzvJ25txZruVQ6owoNT8/EtFxoAoJFo6i1P6QDuQpynjUTTvidN6bYUHb6nQ7+dZK7jjhPr1ODIfxN5uunn0C/tmi61p/PU13xKzajIU3Hz1o+m84yiwfEcdNWOkufU5LbIJAiwtsF/SO3kZnLDKJLJWUse5Wz2/WzF90rylgEAtKrJgISfswZ9umGU3IbZtyee5MZBgE6P/8Do2gxN60mDs9n3c9aAVqQrC/EkR4c4B54OqFKRbySaUp6OggCd3ir7+z22OX0bBgDqSZ52PGlKOycri5Sn8RmHga88nUzfhNuXLG5GQYBBn/9xw9pmcqh5pqZ+xr7QNNlFbYg89XTOaELzaZynpyzH/y+HpQC9Pv/j21WhqSyVNPY3vI39+CNxjJpiPvU89hNN9y7HDc6wFCAMH983qYoGx3PQipu68FNXThOfO7bKv2283pm+ZQAA9eTwWHfo6bl4snqizr9Zo8Lh6eBfcrBxlqYnPGi6kRxsnNY0fl7dHfJPqpPxWLm5ERdF35r2t+XpfvG5Yyf5bzXRzQ06LApITTc90JOjyURqmjzWaNaoGPvO03j3bZ+i6XEPj+E2k4PizSlNkwbHw9ifytPkkWYrORTvL09jTelCw2mnPEl87vhjHuZTGvvRjLE/8JOn3a2aVn1r2p96n9P2HBCf8zGfzjOKBsdzyNswcYGqVCpoJVv+J9f5tzjpKiGdiAfk82ofMKxub1Wg04llstCIz/4MAj+H1PrJ9cUm3Yap1dFMND2+xv9cXN6GkZrWgniS63k49LvRfQyjpGk8ZTm+6tsWmnpib0R0wyh+n1qtLiw3TqzzP96gPG1Gap4mmob8ebrRPSE03ZqnfW95On34fqHZFDcaT/hocIh+rWhaT8Z+L/SzuzGmPN0bN+LtesKkgh9N6Yo9zaetRlveaPSxuJkx9ilPux7G/mPrRzChPE0evbcbnhc3yW4b3dpabi+Jm2K+8ALziqLB8Rx9OhGfsAUAoJHUqPVN/kdUW29uAEA9udnQG/Efpnw0uQ0TRBH27YlXHEut+Np239MhNUL8q5o2E00f8/DYr7vl5gYgD472R/xbuHRYtBRFYtW/2CRNPUHwArKiWBH/1koKx6qHPO0Opw81A0BdaOohT0/GeVqOIuxbiVeoiwlewFvTSHma3IYJggDNpHD4yNNemGgKZexTg+PhIPWjyeH7chThlORxykJzvpoCEJqu+ZxP55SnZHFRiSKcshyfa6Ix6W3sz8hTGvsn1/wZw84jigbHcxCOfjG5ZQAAjeQsx3qXH9zU2XLLAJANztDDITUC3bWiCM3klsFKcjjOW4OTaEqTKaBo2uHXlA7h0cQGSE19HPxbTW5mtSYRqtW4WMkGx5em8eRJTCEAqCeabnb5nZol4l/J07I/TY+vSk1r1QQvsBAfivelaU9ouiL+rZmcj1nd5NeUPK7qyeF7QMnTMX8jTrfdWpMI5UrCpUnmub6nW03iAG5yoQGQC8YND3naF5dE1LGfNDgeDlI/pmhaSTSlc3i+NO2XKE+lprRgpDNIj9coGhzPQZPn8oxiTIAlzhiM4+JAExsANMrxIcdBxE+mXE8m6oayuFhZTGCGnrKLNF1UCgdpSudlOGOYFIeaUozpMO7AQzFeI02V+YwmOV+aDkjT1vY83eyvsr8fNds1tXAkeTr0kKcE3JzWNAHvedOUbhfKxQ01jese8lSOfakpXW4YTDyMfTrvNytPPV3AGQivLXXBmNiY+MjTZOerpjaNlKc+NJ2Vp20CRLK/HQC5uFlsq3kaa7rh4dLGPKNocDyHKBxTyRN35h0Ph9Ro0NWUSa6ZcGmIOMwZa2JAytG3ZzGBxJVKGIT87zmrGPu81TQQmspJrlklTflvi2wkt5bqiqZ7lwm8F2A84j/fMEhWh0vtFfFvpGnXQ+GgxnC6EfeZp/FEXVduGNFtql4QYORF0/jjYmtF/FtdFGP+PB1m5im/ppu9+HdQNZVj34//1SB5q8WZDY6HBWOiG+0uAsrixoOm693V+P0UTZcVTb2M/eStltrq4oa87/zcFJtXFA2O5+iLSU5tcOIt8p6H2yK0+q0nKzcAaFT93RbZ7MW/w3QxlqfwfTzDJU2X23JLlTT1cVOMGpxGWS0csaZDD9dhO0lDoWq6bzk+3xQFAU5ueNCUCkdzRiPuQdNhUhxqZZmnzaq/K8YdKsbKbZi9y/G5kUkQ+HlklBwWpUe2gDz83/ORp6IYz0fTzWSBVlM0pTNj4yDAWoe/4egnmi4rC8Ya4jz1M5/OV1NCJEzl6ZLUdN1Dw9EXeaqM/UTT7qBocIpIicl4LAfkglKMPd7AGSZNTKMiBySdjh968BWiAVBTrqYutvaiRIcpmU/hj0djWTgWt2s68KJpPJHVkx0GAGjX/d3A6Qzi4qdqurK4DwHdbGC+LRKOQjnJLcpiTNdh+z40TXa+mkqeNkWeetA0KX41ZcpTf1dug89wFAoPoz3K+9SowfGA3ac8bSQu1ID0Mhv4GPv97ZqesiyvwnPfahoM+kLTqfk0uVDR9XBTjPK0rmjaTDT1kqc09iHH/t4licE4yaxpt98Vt2DV9yFNe54sN+YVRYPjMdY7q+LK31QxTm7j+DiFTwOS7BIAoJ2cVfFxs6E7iA/hqcW4VC6LU/gEyeOKxzZPIhJXqOWArIli7EPTpGmsKYUjuQ7r4yp8bxBP1Fs1lTdwePECqxsnhKZ7lk4V/y6vwvNf26ZGvF7Z3jR60XRImsrrvuVyVSAbuKGbx9fk/6O9y2rT6HPsz9DUI7KBrp7XVU0rNYFseIwZ2aDuXKp5Soubvge8AOVpc155Gm4f+9VaAw3SlDlPT0zlqTKfBv7m03lG0eB4DJVzs2dR6Y7pFL6Hmw20qmgkEDNA3ozxcVuEdqHqQWXq3+mQHPetphPKpDm1iks0HXjwv6KdLyI0A0BbXIf1p2kN05rKmw28j1MeUwrH1A5OcrBy4DFPmwlcDFD5SR40Dekm3JY8TTRd49Z0LS5EQRRhSX2UmhyqHni4tk2atpSx3254zNNE0615KjTt8GpKTWgQRdPn7+jatgdNqYmhXRtALhh9XNuWeVqd+neyiljv8C5uHksYV6UoEryd+P3jRtxHns4zigbHY9CkWZ9EqNbkoV86BOjjBs4wAWy11MKRPFvtebhmSB1+DdMDspEckttgvgqvalqpqlc3/d0WoZ0vdZKjWxw+rm4SW2frJCduNTHfwNnYTA6KTyYol+V71kTT6CNPY01bDakpeZn1PBTjQZiSp+KmGHOedh5Nvn+EUlkB73kc+1SMW3VF0+RMlRdNxQ2jaU2bnvKUxn4zilAqyx0Or/NpMvZnaepjwSjm0y2a0nk87vmUFqCNKEJQUmjNyXzqy1NsXlE0OB5jQ+DopweCvC3isRgr3fhKW97AYX8/ukJdqk39u6+rmxvKgFSj7vEqPBVj2u4HgCWPms66lg5I40TuW01ryXXfxpb5Wt4W8Zen7Zqiqbi2za8pTdTb8zRBNjBfh93srCbff/rfZZ76u1240FwR/0aGjX0fmo7pqv9sTTeZNd3o0OJm+t/JQ8nL2E80Vcf+YtsfXkCO/frUv0tNV1nfjxqm5hZNJTuNX9N5RtHgeIxNuvK3tXAkB9Z8nMKn676LyiS3klwzHJYCDEPeLcchsTe2DEhxxZj5FH5HoNOn/53OHPnQlHZpVLDg8qIsHKOQdxIYiGI8rSkd5uT2wBF5unWSSzQd+ijGQlNZOOjadr8UYDTifU+aqOul2XnaSWwOuELYe0ymGwuxuPFgnDirwZm6YjzmPWgcUoOjXEsHpKbct5rI9FVFUgDKfOohT2mXRoU1Lit4gWjC+5hK3oLdkqfJ4qbDPp+uxt9/m6b+8nSeUTQ4HoO67frWSS4x3ws9XNsWnAilGO9RbjasrfMeUpPXfbcWY7oOy3uzQVz3nUynbtOji7HQVOFE7FmSmq5u8j4XH0xiTRvbCgddhWcuHIPtV1MBoJUwVPoe8lRcS1fOUama0q4SV8zCJwDy0DE3XoCKcW1r4aj5wwsInolyPmVFOfu3xkylpYZCxScA8oAs91X4TZGnWzT1iGwQmA/lCjWxfqIgYKd8D2dwdwDVMJl37Hf7szWtJ/MpHVx/vEbR4HgMAvnVtsjcqNOA5D+FT9d91QG51FpCOXmks8rMUBkmHf7WwlFNBuSA+RQ+DfBtk1yNmkZeTaMomsneWG7vEZo+tu5pklOupgLy/Ai3pp20Sa7qR1NAPjJZUjRdWdgrrsKvMRvRhsntQpW7A8hGfMC8s0nFfWvTWE+KsY887c24Qr2yJP++7mlxoyIpADn2uW81dWZwdwCgkTTi3JpOYT6Ug+J7luUNLm7DZHEtvTxb0yGzpj2BpEjR1JMR7byiaHA8Bq0KtyZPs068D+btzeFAcCIImQ4AlUoZ9aRwrDPDt8QV6q3FOLmtQvh4rujN4EQAKpuCV9PuQHIi9izN1pT74J9gGVWnNa0KTXkP/lEx3qppyxPvo9PrIKRr6QoEr1atiLNVax3erXha3TcrWzVNrsPOSVPawQmZ83SjsyHc0qdubFarwsGcfewL5lZ76t+pER8ya9qnq/7bxj4tGHk13extCLf0ZWXsN6o1qekmr6YhtmM+ACVPmc19u2F2nvpYhM8zigbHY/TD7ewNAGjXqXDwnsKfupaurDIAeb6CUOBcEYpivDD171VxzZC5wRlt50QAQKtBTSOzpgqJea9SOACp6aanwkGYfQrSlNs0tZ9y3deXpnQ1FQD2LG3RNHmrDWa8AE3U9dp0ntJtleGY9xwVmTRuy1Ma+8zF+IQ69pe2jH3RiHtqcLaO/VKy08g89ilP62maMufpqqLpXkXTIAhEI849nw5mYD4AZQeHWdOByNMtSArRiPsx+JxXzKXBuf7663HWWWeh0WjgggsuwF133ZX62he/+MUIgmDbn5e97GXiNa95zWu2ff6iiy6ax69iFP1k27u+pXAQ74N9QCqcCPU5PCAfP3SYUd9ESG1uHZCiGDMfwA1nX6P0XYzLUTR1Mw1Qrm72eZ+L07Zwq7q1GCeajnkP/tHV1PrWRtxbnsaaVqII7dbi1OfovBq3B47gmaQ04uxNIxWOLXnarvvJU1XTen26MaYD+dyaDmdcSweUPGUe+5Sn1a1j35OmxIeqRhGaWzStkabsC8btfCgAqCa3/7gxGIOUa+ktj0yqeUYl/yVucfPNN+PKK6/EDTfcgAsuuADvfOc7cejQIdx333047bTTtr3+b/7mbzAcygn8xIkTOPfcc/FzP/dzU6+76KKL8Bd/8Rfiv+v16UOuuyHSOBELLUoe3vdL40QA8rBjh9nkbziDEQPImxXcN3AG4y4QbOeZ0G0cbk3XO/Kqv8qJAOQk12FucMRV//p0Q0UHudk1HXWBkiz2FIu+NN1MrqVPImDLNXtROHq8mlKeEoWWgm6rDCfMt7ZGPaA0o8FJbjgNmJeWxDNpTrYXpBo1jcx5Sg3F1rFf9aTpYBznaQ3TeSrnU95ivN6lm3AzNBULRu6xH7/XtqbRm6Z9oCTBfhS+FuHzDu8Nzjve8Q5cfvnluOyyywAAN9xwA/7hH/4BN954I373d3932+v37t079d8f+tCH0Gq1tjU49XodBw4cgE4MBgMMBrLzXV/nN2WbFcNxDyhv50QsJe7CA2aGCnEiGjN2v+MBGaE74L3VFA/IYIoTAQCNSh2I5OFOrhhO+jM1XRRkYWZNk0luKycCoLNVkTgXxBVS05Xp90uaxpC7wZnEk9xWRsximwoHr6aicMyYO4WmzDdwhommrW1NIzXivHkqNN2CT1gUY5/17cSNzZmaIn4z7ptilKfqtXRA3gBib8QTTeulrfNpMvaZm8aNTlaeJpoyIxvixU1p23xKjTj32B+OKU9nN439x/khFq8//nA4xN13342DBw/KNyyVcPDgQdxxxx1a3+PP//zP8cpXvhLt9vQW4e23347TTjsNz3zmM/H6178eJ06k32S57rrrsLy8LP6ceeaZdr+QYdB24laeCd1yGJQC9Ad8W44bdC092j57VomhwnxteyBAWCtT/063VfgLR6xXdcsV6qUFmuQCjEZ879lN4UQA8nZcb8h7syFN03qFCgfv1c00RszKAtGaAwxDvvfc1MhTbrzALJYRIPOUvxFPGfttsk0JMBnzHeBM45kAyrVt7kY80bSV1ogz4wWkplvGflsubsYjPk03MzX1M59SQ7Gw9YiBr/k0mq0p3RgdBAEQPX53cbw2OMePH8d4PMb+/fun/n3//v04ciTfFfWuu+7C17/+dfzyL//y1L9fdNFFeP/734/bbrsNb3vb2/DZz34WP/VTP4VxyoRx1VVXYW1tTfx58MEH7X8pgximJM8e5erm6gbfFeNOCicCkKfkB8zXDAUnIlmZUhAkjvvqpizG05quKFdj1zf5Dqh2hFv6jGKcFI4+s4ux1HTLJJfcAOIuHDTJbb2aql43XmM8SE2r3sxizNw0Cu5Oe1pTuuI85C7GgmcyW9NJEGCD8UxMNytPqWnkHvukaWt6172e3P4LuRvxlCvUNPbHQYD1Pt9YFIyYyfYyWQWNfW5NE3xC65Spf294GvuSYzatKfmnjYIAnT6/iem8wvsjKpf48z//czz3uc/FC1/4wql/f+UrXyn+/tznPhfPe97z8PSnPx233347XvKSl2z7PvV6fUfO6IgBueVqqrqKXO+exAGcwfJ+3RROBEA3ZIasDJVoMlG4O/umPtestoA+P0dhKK5RTmuqurU/tnkCe1emm2rb6Kdc9QfoZsNQHCbniMl4LOwflha2THLVthdNafeiXprWVG0G1jZP4NSV6ds5ttEVjXh52+dqQdKIM+bpZCJ5Jktb8rRRbQMDD404Zmu6siibgdX1E1hemG4ObKM/IO7ODE2jCoCQlfUzHodS0y2/Q6PSAgb8eAFibm3l7kw14hsnsGdh+vGObQjMx4x9gHjBGLI2OKPRUGA+to79erUFDPk1ldfSpzWdWoSvH0e7OX04//ESXndw9u3bh3K5jKNHj079+9GjR3PPz3Q6HXzoQx/Ca1/72tz3edrTnoZ9+/bhO9/5jtPPyx3U4JCnD0WpXBEchQ1GjkI/OV8za5Krgv/qZn+wKTgRKncHAJqeYIZUOGpbGpxKpYoaacq420DsjdnFmJ9Ls9lbQ0TsjYXphqJZ9aVpCnen2kQ12Z7eZMxT2tbfeoUaUACRjC7GG52TiqbThaNZS+wouJlUxIfactW/UW+jQqwfRgfzXpihqYc8Xd9UNF2czlPB+vGVp1u5O7WWgG5uMDqYk6aZ8ykjl0bNh23zKeWpJ03rWzRtNxZQEkwqXpDpPMNrg1Or1XD++efjtttuE/82mUxw22234cILL8z82g9/+MMYDAZ49atfnfs+Dz30EE6cOIHTTz/d+WfmjKG4mtre9jniKGwwOu4KRsyMjTnJ++BrcE5uSE7Eyhb2hq/rsENxjXL7ikLwPhKjQ45IY8QAcpLj1HRtU9Jmlxe3FuOkweHWNIW9AcgbJBuMJn/DUYamgp/EdzZNpXdvZcQQzJAbvDcMZjc4gKIp4xXjfqam/MV4XXm0vmdxazGmPGXWFLPzNCiVxNjnvLYtrqVvubEJyMUN79iXebp17PvK0wHNpzM0bXiCw84zvJ+RvvLKK/Ge97wH73vf+3Dvvffi9a9/PTqdjrhVdemll+Kqq67a9nV//ud/josvvhinnDL9P3pzcxNveMMb8PnPfx73338/brvtNrz85S/HM57xDBw6dMj3r2MUohhvufIHKFeMGa8Z0mCrzprkSvxsCprkKlGEdnPLCsBzgzOrcAhIHGMxplVvZV6aJqu4mL0xvW3si/cRZjSNMk9X2d5P5GmQ3oiHjFwaOpNVm0So16Zvi7SavvI0LkT1eeVp0rzMGvs+uDTrwtk7Qr06rakvkKlEUsxqxOOPnKyfoeDupDeNw4gvT2k3vz6JUKtu5dJ41rS6vUZRnnKzfuYZ3s/gXHLJJXj00Udx9dVX48iRIzjvvPNwyy23iIPHDzzwAEpb+CL33Xcf/vmf/xmf/OQnt32/crmMr371q3jf+96H1dVVnHHGGXjpS1+Ka6+9dtexcCh5Zq2M6x6uGQ7HfSBIKxz81wxpMqlHEYItV4kJvMfNpiCyZqPW2vY5ATNk5H1QUdgKFwPktWrOwiE0nWzXtN30w6aQms4qxkmeMvKThuNBzN2ZVYw98D5oEVHbgTxt1Wc1jfzQzVFy3bcyK0+pwWEc+xvK2N8avqCbcdMYbCMnxz8Hf56GkyRPZ2pKeco49rsZmtb9jP0RaTorTycBUAY2mdlp84y5HDK+4oorcMUVV8z83O23377t3575zGciSrma1mw28YlPfILzx/MWYcKJmNXg0CTHeXVzOBkA5ZRJzgMkbrObFI4Zu6YLxPtg3iMkTVu1WbtipCln0xhrOnOSKxOXhvFaeo8ONW//3KInQCQxYmatjIWmjAyVMLm1NStPqx54HwQNrM/QdKGxg5oyMqmGk2FcjLcwYgA59kPGYtxNFhHVWZoSzJBZ0zD5frN3xD0sGEnTmYsb0pRv7G/208d+2xN0U+Rphqa9Pi9eYJ7xOMf47O4YplApAaCa3MrhvGIcJqverURaQGVT8A3IziB9QMpJLsBkwvfcWGjayNCU8Yqx0LS0fZKrl/gbHNp9mnXdVwLNgtQFgE3QbsNWHH38c/BzaYZC01nF2EOeJhN0dYamC4qmnBFm5Cn9v+2zNo009mfkqWCo8F0x7ohivF23RYVLwxlhxnzqY8E4Enm6/cmAjzztDjI0VeZTzhgm3649S1PwL27mHUWD4zFoxTF7QCYcBcZiPEoK7VYiLSCvqnNOct2sSW5Rsik6Pb7fkQbkQnNp2+dqgk3B2DQmms5qGuseGCo0yc1aGdN13DAI0Onz3TISk1xju6ayEWdsGoWm2wtHQ4D3+DQVzt6zmsa21LQ38KBpRp72RpyNeKLprLFPmjIWY9p9mqXpCkHiSgEGId9OXJamkvXDOPaRPvZ9ELBpETGrEV9UGvGQEWQq59NZNYp/ET7vKBocjyEH5IzdBgLvMfI+ROEozygcBIpi5CjQFeoqZkxyCqiK85ohaTpzB2fOmkqYIWcxjotedcbQVJkp64zXtmlV2NqChwdUQCSfpqMMTen6P+d12L7QdEaDo2i6tsF3o5E0XZyhKQEih4xNo8AnlBvbPlevUoPjQdMZxVjN08c2jm/7vG2QprMWN6QpZ55Sk12bOfYJvMc/n85sxBV+0hoTyDSKIrFzudBe2fZ5H5rOO4oGx2PQgGxv8WoB/PA+qNDO2lKl2xycA5LIqNUZELxmoy3ZFEwDcjway8KxhZwMKJoyXoclTeszCgdxYzivbvYzNFXzaJ2JoTIZj0XTmKkpZ55S4SjN0jTJU8ZGnPJ0FqxxSaFFk2Gla4ThSBaO1qzdBn5NR1GsV33m4ibh0nAubsQV6u2aLqiASKamMRyFGCaabvVpAuT1eFZNaT6dpamPPB2ma7rcVkjtTPT73qCPkObTGTVKaMq4YJx3FA2Op+j1OwKCR4dD1RBsCkaOglxxbC8cPtgURPClnRM1SuWyZFP0eHYbNvubmAgi7Z5tn6fCMZwwNjgZmjY8aDoI0ye5oFQSDJVNpivGnX5HaLo4axVHvI8RX56Okia7VslqcBg1HdJV/+2alsplqSkT72NduR01i1QsAZGcmlKeNrd9jjT1MvZnQPDK5aoAmXaYxr7KtiLfOTXE2Odc3IimcZam/DBDWphVZsynlWpNwmGZNF1XNF1eWNn2eTH2GQGR846iwfEUavJs9b8BgLoH8N6I2BuV7QOy6YFNIdkbs9OonsynXECzjY4sHLMmOQEzZLwtQsV4q90G4KnBEZpun+QAsDeNa8quxfKsplFoytiIC023Nzh0Xo04MhzRH+tpSoaVrqE2Slv9xABFU87FTUBN46yxTwRs/rFfCWZr2mAG721MFePtTaMERPrQdPvYF5p6mU+z85RrPlX/38x6ylDzADKddxQNjqdQJ7mlWVv/xFGI+IoxDch6dcaA9MCmCEfpYEFAXsvlYlNsdqWmzfqMrf9kkgsZKbi0k0DnGNTwAd4b5k5y8ccuEyByMykcQRShOevGjwdInNR0VuFINGWcmYYZEDxAasrFT9pI/t+Uogi1GbymGkhTvgO4YdIQzgJgSk0Z81RARWfnaY157FNRr0QRarXtY7FWIkAkY54KTWfkac3D2B/r5ukqy/t1Ek3LUYRqdftiwwfIdN5RNDieYjNJwtokQqk8w8fIA0chFDs42yc5em7d335+zTpoVT+L8gvwsyk6KgSvtD11BSSOkaFCmjZnTHItDwwVcYU6TdMJL+uHwIK1CDM1FVwazmIcpBfjluB98BWOEcEaczTtMBVjKhz1aHaeVj1waYSmMxqqZp3GPuPiRjQ426+lAwp0c8C1uFkFEMMaZwUtGAce8nRWI+4DEEkLs1mgVkCZT5kc06mhnwUWjH+ORFPG+XTeUTQ4nmJToafOigpNcozXDLMov8SlGTJyFPIHJC+XRjJiZmvqA7xHmtZnANvaHtgU0sZgduEgNkWXiU1BZ3nSJjk6CMzZNNLjp1nk5AXR4DBqSg3ODJYRoPA+mBgqXZGnsz8vqeKci5uEETMjT+mgc8jaiGePfbpdNRgwjf1BtqbUiI/A2eDQfDpDU1rcMFbQUDTiKXnKDDIlltEsACagaFo0OEVsjW6PnGhnf56K8YiR9zHMGpBUOEoBojHPwbhhBlwMkIc6+0yQuK6y2zArqlSMGXkfwwzkPjU4/VKAiAlmmAUWBFR+EpOmfbqaOvvzEmjGl6eCSJvRNPYD8GuaUjgkIJJL0+xiXKlQMebP01lE2mZjJXkN4+ImA9YIABVmhko3g/ILKLRmxvlUAjBn5Sl/Iy6QFCljv8Kcp71B9nxKmo4YG/F5R9HgeIreMJ1ICwDV5GT+KOAfkDOLsXIOiGulOtKc5LiubRMjJk1TOmA5Zi3GsaazIHjqraMh06QjibRz0jSDngoA1Yq/RnxWMaYbh1EQYBDy/I40QVdS8lTwPphuimVB8AB1ccN3A0fCGmft4MSajoIA4ZDnyu8wSgcLAvLiAdf/wyxGDABUPWo6i7lFV+FHQYBRyJM3YuzPwHwAHjQdpLOMAOVRKuNNsXlH0eB4im4GHh6QN0jCiNPGIP5Iqws11GuA612e5+K04qilFGM6gMh1xZhWg3mFI2S8gUPna1ozDjUvKDpvcGs6g70ByF0xNk0z6Knxz0Ga8k1yoSjG2zVdUprGdaZr27qacjWNZMGQrmkC3mNkqNCh7NYMTReUGzJcBp+jCVHTUzRlbsTzijHdHB1xXtsWNgYzFjcK34hr7EsSfUqDw61pctU/dz5lbBrnHUWD4ykGYc6ATA6ujRgnOdounbUyXmgsIEjOWax3eQoHrepngbAApcFhumbYy5vkSFOmBieKIgHCWmjN2m1YEppusk1yBMFL05TYFEya5uyK+YAZCnLyDCKtCt7b7DA3jWnFmL0RJ0ZMWp4SWZhH08kkUgCY2xc3i23+YiwBmPPRVBC+Z8AaAdngsDaNlKczNV0Rf+ca+/R4LXVHnDtPk8VNJUVT2hHnrFHzjqLB8RT9DGAbADSq5GPEcwp/Mh4LeuqsSa5ULotnrZsdnkNqIdIheABQCXiL8WCUbmMAKJMcU+EYKETaWSyjakVqusG0Ms7XlLdpJE1nQfAAyf/hahrHY0mkXZiBTyhXyqgJmCFT05is6lMbcfY8zbnqz7zb0O33MRKN+PY8bdbqqIhGnGfsS8rv7DzlbsQHGeRkgL9pHAx7QtPFGTvizXpTktrZmsaEuzMDLAgoDc68NGUe+zsRRYPjKQSRNqU7phskI6Zrhl3F0n7WJAfI20ddJt6HHJApxVhMcjyn8EnTtGJMbtghk6brm6vi70szNA2CQGja6fGcawpFMc7WlIv1Q8/zZxFpAZmnXJpuTAEwV2a+RmjKnqfbbxcCKgGbS1O9sc/FUFEf5S3P0DQIAgVmyFuMZ1F+Abm44boKL1hGaXkqdsR5ivEUx2zG4gZQoJtMTWOYQfgGlAXjnDRtJrdxOUGm846iwfEUBG2ahd0G1GLMkzxrCpUybUDSbkOPiaOQRU8F5G0ALoaKuEKdOskxF2OFFtyesSsGKJoyXd2U5OQUTQVZmElTmuRSiLQ0yfE1OGox3k6kBaSmnR5vnjZmwBoBoBJw52n22Kc85VrcqOC31gwiLaCA95gacWokUse+aHB4NU3PU7JO4GoaV8XfZ1HTASVPmVg/owxQKyBJ7VyLmzxN5SN/PtbPvKNocDwF3chIm+RagoTJ836dZECWogjtxna+CKCC93gKhyjGM4BtgCzGIRNHgZ49p7E36DonVzGmZ+vlKEJtBrMFkOcsuDTNgosBPopxNpGWG0mvEmkb9ZTiSMWY6bafBGCm7OD40jQlTxt13mLcSfK0EkUoV9JuisUf2fIU6TYGgIdGfJwNFW3UeXfFNhI+VG0SoVpJwwvEH7t9HtYPPQpqzAC1AsrY55pPk0YpXVOaT1nebkeiaHA8Rd4kR1cPuZJnQ5A+MZOcDAAVAkVxXWnOsDEA5GE5Lo5CmENOFj5GTJoSZj4NggfISa7PBDSTmqY0VNyaCljj7EmcNOXKUzpXk6lpAt7j4n3kNY2008iuaUqetkXTyPJ2WnlaYx/76VBRQF7J5yK1D3Ogotx5KplbWWOfN08lxyxt7FMjPt+xz2lHMe8oGhxPIUBYKcnTbs5/kpOFg6kYJyvQZnU7ewOQxZgLvpVHT203eYmt/Rx6KiA17XFpSpPcvDSNsumprSZv09jJgeABauFg1nQGWBBQeB9MmtK5k0pa4UgWN1x+W0SkrWU87RaLG7ZGPCdPE3QEF8xQjv2U+ZR5wdjJAQsCSp6y7d5mNzi1Ei94T479lPm0wVujdiKKBsdThLkDUpIwxyP32xR5RFpAGZAhE+wrSfzGDLAgoHIUuApHNgSvnRTjQRAgymj0dKOnpSkRW3k0zZvkxA4OE8yQNK2k0FPbwqSVS9P8YiwtPnh4H5JGvf2qP6D4bbHlaQLBS81TqSlH9Ac6xZgYKlxjP8nT1LFPxZhH01EOAJM05SIL58Ea1c/12ObTdAAmoOQp0+07kacp19LVsf94jaLB8RQCu502IJMrspMgQI+BLkrnFdLYG4A8Z8EFisobkGKSYxuQ2eRkIraOgwDdAYOmOfRUQDIkhmyFI/6YrmlyHZarGCeFo5aj6SgI0B+4H26kwpGVpxK8x9U0xh+bMyi/gEIW5srTHE0Xk7EfBgGGoft5ijzKLwBUkp3GARfJOCdPJQWXt2lM01QU41KAMHR/Tzmfpr9G5CnzgnEWORmQmnI1jbJGzcYn0NgflAKMGBbhOxFFg+MpJHY7bZJT4FsMQLOe1iTHS8GlLfaFlAHJzfugyTKtaVxUuCrqLQjbGAgQVpamSdPIhGuX5OSUBoesE5jgW3n01GlaszsgUuQpNPJ0zNWIxx9p13RrEFWcr8GhlfFsTRfb8ufgyNM+QUUzNBV2FMyaNmeQkwGgWuIe+4mmKSwj1YqGg0klm8b0Ekn8mJBpPqXdp7Q85faFE3maoqmap1xMqnlH0eB4Clphp+Hh1SQmR2eXoPMKWcVYkoW5JrmE9JkyydHhYy5Q1EgMyNmciAXlKneHAb4ladRZkxwvfIs0bc6g/AJyB4dL07w8XVAa8c2e+1X4voGm3IVjFjkZ8NiIpxUOtRizNOLZ3B1ApeC6j/1oMlGKcdrY57VNIY+ptEZ8iizM0TQOibmVv7jhGPvRZCKgomkNTqNKjTjT2Kc8TdNUYX9xLMJ3IooGx1OMcoi0pbIktnL4w4hinPG/lG4fjRhAUaPRUNgYtGcQaQF5LZcLn06eKPUUTcvlKqoE32IYkIL0qVM4GCa50Wgg6KntFJ5Jg5nYOsqhp1arTUHB7bA0OAQXy2pwCGjmrml/0MFYEGlXZr5GUHCZmFR5AMxqVVJwOVbGlKdpyH1AbcQ5xn4fk7yxT49SmZvGNO5OvdpEiTFPJeV39o3U+HME3XRvGlX4qrpzooacT5nHfgpYsFFrs1vRzDuKBsdTUDFOKxyAShZ2530McqiUgALfYpjk1F2nhTQibZUXEhcG2Xh4gJeCO6RinNU0MtJF+6qmqcWYd5KTPJP8PO0xaCpp1Ol5Sp8LGQjY6g7JQhoAk71wZBdjQKHgMhRjAWzL0LQs7Cjc87SjADBn2W0Aqtcez9jPa8SDUknCDDnGvsZ8KhY3DKwfdYdkMQ2Ayey1F+ZARVVNi0dURUyFpPxmFeP4Y5eBLDzM8b+JP5fAtxhAUWrhWG7NHpBNZjsK2rXILsbxRw6g2UCjcFDTOGIoHBsKjXohhZ5aZyYL59GoAYXYylE4xtkATECFGTI04sq5oaWUYizylAm8J8GC6ZrS4dUeA8xQADAzNK0xWidQngZRNHVGSw3i43DBDPOYWwAUOwq+PM3StMK4YCRNS1GEVsph+AZz05gHwASUBSNDI74TUTQ4nkIneeQkx7AyFgNyNtMAkFeBRwygKDpwGhNpZzdxhE/nAkUJ0mcKBA9QrBOGDIUjh/QJqLRmDk0TuNgkQqM6+yB1gxlJPzLJU45GXODhM/KUkSwswIKTCNVqNgWXi6Eix75GnjI04nmUX4BXUwnBA+ppmtaISzO/YizJwgw74qRpRp5yktrJbqMeRahUsu19uOZTahp15lMumOG8o2hwPAV5taTBxQAVvOd+zXAo4GJZuw18xbjTJWBbhCCFk9DkLhxiQGZNcnyQuDxyMqCA9xgKR0eBNVbLs0XjJrYOc4i0ALem2XAxQBJbxyx5mk+kFT5GbIUjm2UU/zwE3mNocMTYz29wOCBx9FitFkWolFOMb5kNRXU05SQLD3No1IACM+TIU6Fp+msIqsjXNMbfp66Rp1zQzXlH0eB4ijzsNiAHJB0QdolRDnYbkKflOQoHcSLqGWOtJUBRzm+XfB+Ci82+Qg0omjIMSHJBTyPSxp9LGhyGq5t0dqAaIbVpbDFj/mmyrKcQaQFlkmPI02EOrDH+HB9DpasBwSPuyIA5T+tZixvGsS/IySk0agCoUZ5yjH0NGjURsPkWN9k06vjn4SvGIwHATM9TYUfB0eBoaNpkpjULjllmnsYfuSw+5h1Fg+MpQq3kIQouX+GoZBWOMmcxzifSchNbdXYbKqJwuO+K5dltALzwLa3CQZh/Jk1Dg6aRZweH+FD5mnLADHWItNIXjjdPmymUX0DJU4bdW0lOnpem1DRmaFrnJQvLsZ+epwJmyNE0RhpjX/jC8eVpFgCTe8EY5tCoAYVJxQQznHcUDY6nyCN9Aiqx1f2aYR49FZC3j4gp4RI65GQakGEQYDB0P4gnNZ3N3gBUWjND4Yjym0ZJwXWf5KiByNQ0Yf0MSwEmY/f/j4KeqjPJseRpNuEbAGplvsLRHebnKcHqBuyaZuUp59iPNa2kEGkBoFriy1NZjNNfs9CUxTiauN/6kWM/f8HIs7hJAJiZeUqkdo6xn9+Iq1Y0E0ZN0zhmgGrvUzyiSo3rr78eZ511FhqNBi644ALcddddqa9973vfiyAIpv40GtOHWKMowtVXX43TTz8dzWYTBw8exLe//W3fv4ZR6CUPZ+HIpvwCCuafgU2hMyBVSBzHKXzamk2DiwGq5w6fppUUEBag+m25a9rTgDWq8K3NPgNDhcCCGZrKBse9cOTBGgGlaWTgJ5HLe1aDo/JxNnsMh9NzwIIArx1FHjkZAGoV2mnky9MsllE7acSjIECfwTZlqJGnnGN/mANrBJQ8ZdU0o8FJAICxvY/77yjBgvkLRo4atRPhvcG5+eabceWVV+JNb3oTvvSlL+Hcc8/FoUOHcOzYsdSvWVpawuHDh8WfH/zgB1Of/8M//EO8613vwg033IA777wT7XYbhw4dQr/PQz7lCCocCxmTHCexdYR8Rgwh6TnAe5Jnkp5CKsuFAxQ1FBC8jMIRkKYMQDNQg5PRNApNGVZUYT5YcGkK8++uaSh2GzJ2Ggnzz5Cn1FxnFmOiNTMUjqFGnk5ZfDhSxaPJRDbiWWM/ItYP39ivlNPzVID3OMa+AAumF+MlhY211j3p9H46lF9ApTUzaCoI3+nzaVVYJ/DlaTlrPlXGvisBezIeSVBr1nxKi3AmUvu8w3uD8453vAOXX345LrvsMpxzzjm44YYb0Gq1cOONN6Z+TRAEOHDggPizf/9+8bkoivDOd74Tb3zjG/Hyl78cz3ve8/D+978fjzzyCD760Y/O/H6DwQDr6+tTf3zGKFSItK2sARmf0B9wTHICLJi1iuPD/IsGJ6MYNxptNgquqmkaJwJQIXF8mmbt4NRZNY1/5qxJrllrSWKrws2xiXE4EJTfzJUxacrAUBmLwpHRNDKShakpy8rTZkMSW7uOjXg46knKb0aeVlmLcZKnWWOfkYA9SACYWU2juivgShUfKgdcW62sXTE+KxqxYMzimNHYZ2gaxVX/rMWN0oi7WtH0Ff5SK4VlBADVgC9PdyK8NjjD4RB33303Dh48KN+wVMLBgwdxxx13pH7d5uYmnvrUp+LMM8/Ey1/+cnzjG98Qn/v+97+PI0eOTH3P5eVlXHDBBanf87rrrsPy8rL4c+aZZzL8dumh0kkXsgYk7TYwXDGW2O2sYkygKIbdhhHd3MhOoRoTkr6rDEidppGjGJOm1ayVMSNdlCbmrAanVC5L+FbXrWlUIXNZTWNVUHA5dhtinbIKBzWNLLtighGTp2n8d9dGXN2pzNq9pbHPQcAWeVrK0pQxT2nsZ1B+y5Uy6mRF4wjeU8nEmTs4NJ8yELDHxN3J2hFnbBqHIXHMsvK0Iu19HB9Pbyh5utjOahoJZlg0ONvi+PHjGI/HUzswALB//34cOXJk5tc885nPxI033oi/+7u/w1/+5V9iMpngJ37iJ/DQQw8BgPg6k+951VVXYW1tTfx58MEHXX+1zNjoysKxmEJPBRQuDUuDkxSOjFUc3T7iYFNICF76JAeokDi3sw0bSjFfzFxxUIPDqWn6JNdg5H3IwpE9LOlqfteRgjvdiGs0jQyFYyRo1BmNOCNZmDTNahoBScF11bTTlbsNi5maJlwaBgouFdhKhqaUpxwMFRr7eZpKKxq3BqejnIuig7azQnqYMTSNQX4jToA8Fk0npGn2fCqtaBzzVNU084IB33y6E5FOMdqhuPDCC3HhhReK//6Jn/gJPPvZz8af/umf4tprr7X6nvV6HfV6+uDnDhrQQRQJB9hZwYmkpwGZZQ0hKbjuEWpOclSMXcnCHUXTVj0d186qqYY1BCd8y7RpdJ7kulLTpo6mDMRWkacZHm2chYPyNAuACfA14pSn5ShCvZY+5/jRNGvs81l86Bfj+KPrwW2ysqlEERq1LCYV/4Ix00+MNU/pxqaepu55SrcLI9SqGVfhGReMOxFed3D27duHcrmMo0ePTv370aNHceDAAa3vUa1W8fznPx/f+c53AEB8ncv39B00oGtRvP2dFnKSc79mqFWM63zFOBTcnewemW4FdAdu1wy7Pbq1la0pJ61ZrOIyCkerwV+M8wqHuLrpSMHtKRC8agqRFpDMmhFL4Yh1qmU0/pwWHyJPc9ZygizsCDTr9uk2TDqsEZCazqsYtxhpzaFhI+6ap9Tg1KII5VK6prwNTgJrzFww8o39kXaexh+d87RHV/2zf3YBMmVoxHcivDY4tVoN559/Pm677Tbxb5PJBLfddtvULk1WjMdjfO1rX8Ppp58OADj77LNx4MCBqe+5vr6OO++8U/t7+o6eMiCzQoKiOIpxAm3KMKOjmzIcoCjdSU4CzRxXcQO54sh8v4CPoUIo86xdsSajdQKxN8q5TWP80b0Yy0kuqxhXGCm4lKdZRpSNBhVj57fTbsQrwhvKrRHvaOZplTFPR4lOmYubBh8BW+426DaNbpr2hKbZr6sxkoWpaall2MI0GfN0qJ2nPHYUNHfkaVpl9C/cifD+iOrKK6/EL/3SL+EFL3gBXvjCF+Kd73wnOp0OLrvsMgDApZdeiic96Um47rrrAADXXHMNfvzHfxzPeMYzsLq6ij/6oz/CD37wA/zyL/8ygHhV9Bu/8Rv4/d//ffzIj/wIzj77bPze7/0ezjjjDFx88cW+fx2tkDyT7NfVSkQX5SocQeaA5KTgSmCbzg5OhH7odrOh10tWxjmvk2RhrkkuW1NOWnM4GQJB/iouvkYeoe8INCN4V/4kx1mMY02z/G84ia3hJARK+XlaSzQdOgLN+n29wiEx/1yNeHaeLiSHc9nGfgCUc/KUyMKukDgJwMx+Hd125ADvUdNYr6U3jc0a34JxlORp7o440ZodG3FiE+WO/YCvRu1EeG9wLrnkEjz66KO4+uqrceTIEZx33nm45ZZbxCHhBx54AKWS3Eh67LHHcPnll+PIkSPYs2cPzj//fHzuc5/DOeecI17z27/92+h0Onjd616H1dVVvOhFL8Itt9yyDQi4UyEGZM7rKuUGMJa3IFyCJrksI0oCjw1LAaLJBEHJfgNvNAmBcrZPE0C3AsbOkLie5iRXK9WACY8dBRXjRsYkR9dhBwEwGY8zH5/lRSg01ZnkIndNB3p5WivX2TQNhaZZjThf0zgWlF+dYhw5G99q5+m8NW1yFuMRUAbKeWM/KgGYODfilKdZ3B0gacQjpt3bRNNmRiPeZlwwCgCmrqaOY7+rARUFkhukEU+e7kTM5ZDxFVdcgSuuuGLm526//fap//6TP/kT/Mmf/Enm9wuCANdccw2uueYarh+RNQYaVEogmeSYGhy54kgfkCoFtzfczKQs576foPxmD8j4RtAYfUcSZl9A8HIGZKUJDHkgcbRmqVXTNSX4VhQE6PS7WGyn3/LIfT/SNGeSix8LTpx9jPoJDTV/kmsAE65GPI6sYkzXq8dBgGHYzdyZyH0/anAyYI0A5enEmYIr8hR5xbieaMpRjOOP9QxN6ebhOAjQG3TRrHNoqjP2J84+RnLsZ7+uVm4AI66mMf6YZZbcbkkrmtFoiEolO8eyQnc+lSatbnk60J1PE005xv5OROFF5SFoktQqHGAiYdKAzJi4FpTr1Rubq07vRwMyyzQR4KOLUjHP05RAhxwMFTHJ1TMaHIV1suEI3huJ3QadVZw7l4ZMCfM15ctT0jRrZbygoBU2HCFxY9M8dYTEDTSbRkHAZtQ0y2m7rdKaHTUdaTbiXH5bBMCs5DWNPvI0g/DdVkjtXcdbTXI+zWnEhdeea57qNeKcY38nomhwPITEw+tNchzwLcJuZ7mXtxRi66Yjkl6uOPQGpCsoqq85yUmg2XwKh9o0OtOadVdxNMk5NzgJXCy3GPPRmkWeZrA3VCZPxzFPpTVEdp5y2aZIym9e4Yg1HXNomrxXliu0qqkrl0Z791aMfTdkw1DDGgLwlKeNjB1xxY7CfXFD1PT5zKdD3UV4UqPGRYNTBAVRKfOSh4suGkWRYkSZAcKqVsQ1Q+cVh2bhkHTR+U5yzjs4USRNEzMKR6lcEcTWriNdlDQtZ8AaAXmexHUHR0xyecA2Jk3Ho7F0hW6ma1qvVgWxddOR1kyFIwuACSgrY9emcUyFI1vTKtfYH48xLFGephfjarWGMoH3HLk0lKdZFiaAvA3onKca1hCAXDC6No3hKBQNTtbYb9Vbwopm07XBgV6elrkacbIwydO0zLcI34koGhwPoYOHB4BajbxM3DgK/YH0FMoifQLy+qorKErHGgKQN4JGjuC9oe6AFNYJbpqORn3hKdTMsDEApKbzahrp9srIkSwsNM1rxJnsKHrDLiLhJ5ZO+Q2CAFXwUHBp5VnLXRlTnrppGuo2jVUa+26ajpTzLc0MTQEVEjffptF57BOSIqdplI2429hXLVCyjChLpUCZT92ubcv5VHPB6Dyf6oFaq1UeTXcqigbHQ4SaDQ6RMF0bHNXrpZXb4MQfe47wLTEgMyB4gFzFuXIUQk3vKzpo6arplMFfxq4YIG8h9R0x/zrmnoC88ux6FZ4anFwaNVOeqn5ki7p5ytU05jTiZSZiK+1UZnkKAfL6cejYiA9C1U8sW1PicvUHjg0OWZjk5CntNI7GrnmqB8AkbyjXxU1H00sQ4MxT8r5Kv7EJyMWNq22Kbo1qVHg03akoGhwPoYvc58Knd6e8WnIGZPKxN3C72UDbwFnu5YCc5ELXBmeiqSnTKm6gNIB5mhLviG4l2UYoNM1uGitcDY6mplzFuGOSp0JTtzzVofwCjHmaFJ68YtxgahrVhcpCTtNYEY+n3TSlPM1rGtnyVHvByLO4UXdisw7DAzJPu44LRjGfZkBFAcU6wVFT2qms5o59Hk13KooGx0PQo4P8BofHG4pWHEEUiVVMWlSYkPTC/yYDuQ/wUXB1ycl048lZ02SSK0URWo3sK7XCOsGR2KrjtA1I/gjfrpheIz7KfpKVG7SNX46i3Cu1Mk8dG3FBTs7JUyK2uubpRHPsV2lx4/R2YnGT59MEqFeMHZtGDQsTQN6y4tI0t2nkWjAqPk15XKsK19jX8BIEFE0nblfhdReM9SqPpjsVRYPjIXQnuSYVY9dJbiB9mvLgfWKSc9xtEF4tOVuq1VK84hg7wreEV0uOGV2DyTqBNK1GQK2iqalz4Ujw8DmFQ+DTuTTNzVMezL8uch9QLT7cCkeouYNTDZg01TRNrAtfOKe3Ew1OLYpy85SgZ855qrsrxt005mjKNZ/2xNjPT1TKZef5lBrxvAUqk6aUp3m2MMQBenxi/ooGx0uMNH1FWjWeAdkXDU7+gKTC4UrBFQMyg/ILyGuP7sWYVhw5mjJNcvQ4pRpFqGUYUQJKMXZkU1DTWM2d5BJNHacdsTLOydMmU572EiNKnTytCsz/fAoHlx2Frrkn9+KmEgGVDCPK+DWkqeMjKuF9lbOzKTR1u2Ksa0TZZGoada0h4p+JSVNh7pn3KDVpcBzH/kiT8E1mwhwE7J2IosHxEHJLNSd5BD49ADQm/bToCpR5/msrAr7lds0wFIVjPpOcrveVNGp0G5F9ZQcny4gSkJPc0LEYS4M/zWLsyKag8ya5TWODdsUcNTUpHKIRd8tTeqyWRU4G5MrYlfcxSlyXK6WcYiwKh5umqjVEXp4KQCRTI66fp66LGz0ApmgacxhEeUHnE2tGecrUiOfkabXM1YgTrDFvccMz9ncqigbHQwhfkZxJrpUU40kQoO9gnjbQ9L4C1AHpds1QuJfrDkjHwjHWnOTaySOqcRBg6LBtTGc/dIox3UJyLcahcITPKcZlppWx9iouztNREGAU2t/eGGj63wCyEWfTNO+wKJm0uuYpEWlz8rSV5OkoCDB2uGXUM9I0fo0rQyXUHftcOziJpnneV4RzGJYCTMb272mTpwTNtA1JTs5BUgRMeQo976t2Uz6ejiaPPxZO0eB4CIkyzz5IqV5BdKHg9g0GZJkJny49hbILBxFbXRkqkp6atysmJwg3TfW8WgDJ53Cli+r4iQF88K2RpqeQeuNp04Gh0hM+TflRjngaHFrn6jY4IVMxztNUtfhwAe/RzT2tRjzi2r2NP+blaYWaRkfWj673VXuK1mx/iYLOKBk14o4WH3KnMSdPK7xNYx45mRrxKAicb4nuRBQNjocYa05ybcXsstO1n+Roe1SrGBN8y5EsrOPTBMirpKPAcUBCb0AuKp47HA1OHnI/fg35bTlqmnzM3xWLNR27QuI0PYUWlcKx6VCMh1aFw5GCm8xwzZw8FU0jl6Y5eaoubjYd8tSsGPNQxXWMKAFlV8y5GCd8qJw8XVA4QG6a6tltAHJx4zz2k7dqZVhDAPLmGteCMc+jrd2SmrrapuxEFA2OhxCkz5xJrlFvokQUXAeOwkDT+woAqgGZCtoPyNgaIh9lDnDuNpCmec/hpaYdB/jWQNMaAlDpoo5kYQ2fJkCyh1y3qUXhKOfkqXKQvKvA+kxD1/8G4CnGk0kkzmPk5ikT5p8a8dzCofw83XkV44B2Gh0puCJPs7k79WTsczXitZw8XWypu2IOmmoSvgGePB1PIm1NiRzvqulYk5o+tQh3tPjYiSgaHA8hJ7ns5AHk1nLHYUtVF7kPKCRMB4bKMJSeQnn01HrCyXHlKIw1d3CCIJDwLadt6oTya7Ir5oBPjyYTZVcsb5JjsqPQ9BQqlcvCb6vTc8/TPMovwNM0DsKR8GnKszDhMmqUdhs55ORKWVxDdmnEhU9Tjo0BwNQ0jkcY6VqYMJkJizwNcjQtV4U3lNN8mjxuMstTe037g4HQtJWjqbCj4MrTHFBrvd6QmjqM/Z2KosHxEDJ5dBoc2sFxeUSlZ2MAyAHpUox7w57wFMovHFzFWI/yCyh+Ww4Ht8VjPx1NReGwbxpHo57wvsqb5Oo1nqZR1/sKUDV1aXD0/G8AhSzsgKRXd0Xn14jrEb4B1RfOPk/7mnYbgLwt5wLdDEP5s+ZaQwi/LaY81ZhPawzeUGGo530FKJo6NOLqo/S8+ZSAlc6PUgkqapCnLgvGnYqiwfEQMnnyizFdRXS5RSV8RXQGJIM3lOoplIfcbzIZiuqujAEF8+9yM82gcAgfo8h+kgsVsnQzR1PRNDJpqlWMk48uDU6oaZoIyMLhAjTrGhQObk11Cocwv3Sgiut6CgGqN5TLTTjFxiBnp7GRaOpq8TE2mE/F7u3QfsFIuzF6Y5/ONNrnqeol2M4zTGXyhtL1EgRU25SiwSkC+thtQAGaORBbhVdLDukzfk1cqlxWcV1lqzLvcUpdkDCZVsY5/jeAUoydCoeewR/A0zT2lccUCzkNToPJc4ca8YpGnkq/LXugmVmeumuqNjj1Wk4xZvLb0vUUAtRG3EVTPRo1oOyKOYz9vrKKz/O+qjNZfOh6XwFKnjrsismmMV9TDm8o9RZdHuRTkIUdNRXUdIM8ddkR36koGhwPMTKY5GThsE8eXe8rgAdJ31d8mio5kw4XBdeoaSRiq0PhCE0KBwMFt5M8oixHEZq1bE2F5471u8UhHIxNNHXIU10jSkBF0ttr2lW8r0plPVozV+Go5hBpAR47CrNG3B3zr/o01Wt5mH8eHyM59vM1rQlas/2VZl1riPg17prS47TaJMq12uHS1KQRrzDsNO5UFA2OhzAZkBXOAWlQOFy8obpD6X2VFw2uBofoqSaFw8GOYmhQOKhpdNK0r+991WDC/ItinOMnBvDk6SjSM/gDpKYuK2OakOsalHBJwLZ+u/jrDZpGoakDk8pm7Ds14n197yvusZ9nYwDIYuzityUWNzkATECFGTrkaUig1vw85Vsw6lmYxD8Xj3/hTkTR4HgImj60ijED5l/XqwXg8dzpKau4vGgJo0a3EWkyIHk1NdjBcUDSd0SDk+991WQyFBX+NyaTnIumYz27DUAeKB07aEqPKXQgeM0aT4OjS/gG5KNUl8d+urYwAM/YJ1uYqob3FXcxrlU1mkbxyN9eUwHA1NKUmkZ7ZENfzKf5r21xNeImDY4wEy4eURUBdZLLhjYB0h/GhS5Kq9w800SAB0lv4ilEflthAEzG9if/dZH7gArfctBUWEMYFA4mTfM8hQSSfp5NI4PnzsgkTxkw/2S3oePR1lI8zCIHXzhBpM2x24h/LndvKJM8JbK6S56q5p55edpgytNQeF/paMqQpyaaMjSNZNSp1YhTnjr6bYldsarOfMrjC7cTUTQ4HkIWY53dhvh/wcgheUwGJIc31IBsDDQGGTU4kyBA1+FMjMnKmFZxLnYU0qcp31igwqCpSdPYbkhNXbaNQ02DP0DmqYuPUWigKd2Wc8tT0jQ/T+mW1SgIMBjaIxTM8tS9Edc1ogSUXTGX3YaBvoUJ5ekoCDAaOVxNF+TkbHwCoGrqMvb1SPQA14JRX1OxI14KEIb2TZXwvsohJwOK31bR4BQB6KPMASV5HOBbup5CgKSLusC3JB4+/7Vc+HRdGwNAneTsNSW33TyDP0AhCzsVDn0/MfXKc6drryntNjQN8tTFb0sXDw/IGzMuZOHBKNFU47Vtrjy1KsYOeWpQjDkI2H2Dsd9SbgO6wAxFMdZ67EeNOMN8qtWIuy9uyBTYdOy70O+Fpho7OGWGpnGnomhwPIRNg+MC3pMOxhrANjHJuTQ4+uTkVpO7cOg89nOni0rvK51VHLF+7DXtGyD320xGjdQ05pkmAjx+W7reV4Bq8eGwgxPqFw71ar6LhxkRvvM82uKfKynGLnkqnLbnNfb1LUzUa+QumH+525DfNNKlgCHD2NcBYNYZLD5op9l07G90XOZTPRo1IJtGV7+tnYiiwfEQ9Hy0rbH9V2bAp0u4mEbhoAHpUIyHI/1HVNVqE2UiYTpNcnqeQoCEb7lQcHUd4QGgXuEoHPrFuFFT/LYcCNhCU63dBvemcWxQOGqC2Gp/HoYOmVc1wIK1WguBI5LexKMNkHnq9IhK0/sKUKwTHMb+wMAaQt0Vc/GGIk1NdsVcdnDGml6CgGom7DCfjvXHfkv1hurbaTqZREZNI4cVzU5F0eAwx3g0Fv43zUY2sA0AqkRsdUB9C9NEDcqvwKc7AM2kaaJe+ghQlCXvIwxH0vuqaTIgXc6LGGz9MxTjvkGDE5RKzh5m0WSCQZKnjRzkPqBq6p6nWsh9kacOB9OJnKzRiAelksAe2CLpB+FINjg5EDyAe+wbNI0OmgrfOw1NS+Wygvm3a8Qn41Dbpyn+uZI8jdwXjBUdGjWDh1kodnDy59NSuSK8oWztKLqDLsaiEdcf+64mrTsRRYPDHF2F9tjKIdICCl3UZZIz8BRqJIXDBRRl4n0FyOvkfcsBqXpftXJQ5oCKpLc/2GiCh6fbHW5NI1lD5F9LBxTPHcsdnFDhhOTZGAA8mH8TTRsMTWMoirFhnloCzaY8hXSaRgZDUSNbmIr72B8Yalpz9DDrK7sURvOpy+6tgU+TfEQ1v/lUaGqZp5vKuT2dsS+eMjhQxXcqigaHOaZ8mnSeGVPhcABFiQZHA2VeZ8D8y5Wx2Q6OLQV32vtKp3C4Q+JMPIUIQOb0OGWs77QNKARsS3y6eiYizzQRkMXYJU/DwMCnqcaRp/rIfUDl0thpqj6C1cpTBr8tkzxtVInW7JKnCQAz0tTUMU83pzTVaHA4NA30PdrqgvXDMZ+aaWrbNE7laWs+i/CdiqLBYQ71WfNCK3+3ocrguSPIyRpEWpYBOTEckAK+ZTsgVVdo/QHpVjgMVnEM+HSB3Nd87FdzbBrVWy0LGpMc3Saj22U2YeIITxwZF2+ooWEjXnEtHMpuWl1n67/EMPYNdnDqDI+nQwMTWkB9PG2HiOgmOzhBFKFV17hByaipjo2ByFMHLM3IcD51XdwQiT6IIi1LEWHvUzQ4RdCZiEoUoaxx6LfKQMEVviIapE8Oz52R5Yqjb8lsoWJcjiKUKxoH/xiQ9GGgXzgEBdf63dRirDnJCbKwZeFIGvGKhvcVoExyDr8lFdaqTuFgMGo0IXwDit+WpaadbpynlShCqTQfHyO5uNHYwam5F2MTjzbA3W+LzkPVIqBe1eB8cWhqkKfCTNhpwWimac0xT3s9stvIhzUCStPoMJ/uVMylwbn++utx1llnodFo4IILLsBdd92V+tr3vOc9+Hf/7t9hz5492LNnDw4ePLjt9a95zWsQBMHUn4suusj3r6EV/QENSL2E5/CHkT5NGsWYfIys381+krPlKPQMUOaAQmzl0FSjaaQrwW5NY4Lc1zD4A9TCYacp7TZUowilHOQ+oDaNDueaApNGnCi41m+nUH51G/EkTy13G3pDw7HPYHwrirEGjZojT8NI36cJUHbFbIuxsIaINIsxg6YEa9RgxDQZmkZhlqw99uOPA9s8HUhbGK33C9xtU3YqvDc4N998M6688kq86U1vwpe+9CWce+65OHToEI4dOzbz9bfffjt+/ud/Hp/5zGdwxx134Mwzz8RLX/pSPPzww1Ovu+iii3D48GHx54Mf/KDvX0UreopXi05wIOkFcl9ju1E0OA5I+pHxJEfeUG6TnG7h4PCHkQZ/+dviHNYJQwNPIUBpcCwNRW3z1IWCS5o2KhqFQ7FOsH4/0zwlDzPLa9t9U03L7ru3Jp5CxJByaRqHY7M8rcJt7HdFMdZ7vbSjcG9wahqaNhm8oSRY0DBPLX3h6KhA/vOFOGg+DYsdnO3xjne8A5dffjkuu+wynHPOObjhhhvQarVw4403znz9TTfdhF/91V/Feeedh2c961n4sz/7M0wmE9x2221Tr6vX6zhw4ID4s2fPntSfYTAYYH19feqPr+gpXi06Qdc7xw5AMznJ5Rdjumo5KAUIR3bvaT4g3VDfZPKmPcmV3FccRprW3Se50AC5D8y/GFcYiK2kT72eXzjo4HMYAOOJZSNuYGECuO80mthtADxNI+2n1TQa8bbQ1KVpNNXUzY6CdsT13k1pGp001bfbaNWpaXRZMBqOfeFfaJenwmrHOE+LBmcqhsMh7r77bhw8eFC+YamEgwcP4o477tD6Ht1uF2EYYu/evVP/fvvtt+O0007DM5/5TLz+9a/HiRMnUr/Hddddh+XlZfHnzDPPtPuFNGIgjNP0JhEOfHpo4H+z0FwRf+9YHlIzLhxEwrTE/FPh0G0aBXzLQVO5itNvcCZBILx6jN/PUlPbprFnqmmZrxHXMaKkG4jjIECvb/c7GhcOR28oE08hgMfHSHpf5d/YpN0GF28oylMdw1Rg/prWSmTx4aJp/FFncdNU/LZ6Q7tDuCbeV4DcFbP1hTNhbgE8/oU7FV4bnOPHj2M8HmP//v1T/75//34cOXJE63v8zu/8Ds4444ypJumiiy7C+9//ftx2221429vehs9+9rP4qZ/6KYzHs/8HXHXVVVhbWxN/HnzwQftfKieoO9ZecQj4lvuA1LExaDPg06WNQf6BX0CSZG3ponTORIecDKhNo4t7efxRaxU3ZUexlvHK9DCxMQAUzL/1rphpIx7naciwg2Oep3Y7rqaFw7URJ8K3buFgzVONG0bqDcS556mlpvQIVjdPKwxNIz3Ca2rYbag3EG39toRH25wacdOxX2VoGncqdOvwjsQf/MEf4EMf+hBuv/12NBryYOIrX/lK8ffnPve5eN7znoenP/3puP322/GSl7xk2/ep1+uo1/NvGXAEbRuaFg4X1LcwotQYkCpd2RafPjYwTQTkwVlb1PfAuHC4a2riKaROct3eBrByuvH7mRfjRFNLumhPNOJmuw0unjuhQeFoKmyeTn8NwP70F6eEsIbQsNsAFGKrbSMu/MT0ospgfGvSNG4txiuL+8zfz4CcDKhGjW6LG+2xz2CbQprqUH4XGlvG/rK5pnLs6+apm4eZifcVkCzCB26a7lR43cHZt28fyuUyjh49OvXvR48exYEDBzK/9u1vfzv+4A/+AJ/85CfxvOc9L/O1T3va07Bv3z585zvfcf6ZXcPEjA5Q8ekO1wwNUOYq6tsWnx4aeLUA7qjvoeluA4MBHvmJ6Wz9N+otZ7+tkHbFdIuxIwVX2m3oaSphhi6Fg6whNAz+Kk3hDbVpu9NoYA0BuHvuDBMTWh3vK0C1+HBpxBNbGA3vq5bSWHa6ljs4pru3jh5mA8HdMRz7DHmq4ydWU+YH2x2csQGJHlDIwpZNY2j4iIp2GkMHTXcqvDY4tVoN559//tQBYTowfOGFF6Z+3R/+4R/i2muvxS233IIXvOAFue/z0EMP4cSJEzj9dPOVM3cMDVHmdUd/mMl4LDyFdCY5QF4P7FoCzWhA6q843HyMjDV1BJpFk4niJ5a/igPkgT1bHyPhKaTBTgLUpnE+mrp6mI1H0qepXc8HC6reUH3LPBWeQhoebYCiqWWehmOzlbGrE7WpT1OpXEZ94madIJtGTU0djW9Nfe+owQktNR0MetKnScP3LvaFSzS1NGmVNGrDBaOl35b5fBo//nRZMO5UeL9FdeWVV+I973kP3ve+9+Hee+/F61//enQ6HVx22WUAgEsvvRRXXXWVeP3b3vY2/N7v/R5uvPFGnHXWWThy5AiOHDmCzc04eTY3N/GGN7wBn//853H//ffjtttuw8tf/nI84xnPwKFDh3z/Orlh6n9TdwSadZVDrTrmnoBCwbV9ZmyAhwdU1LfdwUZaqejSU0WDYwnfGk35NOlpKia50PLgtljF5TNiAIZiTP43moWjXnXzhtqc8hTSaxoJC2BLbKVGvKZbOMSjVNs8tWzELTUdKuTkVjOfmg4oi5u+a56a7TbMbXFTcQPvqee9dPO06ui3NRJ5qjn2HX3hTK0hOMyEdyq8n8G55JJL8Oijj+Lqq6/GkSNHcN555+GWW24RB48feOABlEoyef/X//pfGA6H+Nmf/dmp7/OmN70Jb37zm1Eul/HVr34V73vf+7C6uoozzjgDL33pS3HttdfO7ZxNVgwnZoXD1fxyU9lqXtRA7gMKWdiSTSEHpFmDQ1wS0zBF7tcFPt1O08HQzKcJUJD01oVD3xoCUKwTLMF7dJBWv2l084baNPRpAhRInK0LvYGNASCJx9bF2LRwOPptqTtb2nkqvtYtT3WctgFl7FvviplpWq+5PfKfMkzVXNzUIqALl53GJE81QK2AkqeWY9/US5DD4mOnYi6HjK+44gpcccUVMz93++23T/33/fffn/m9ms0mPvGJTzD9ZPwhbAw0qZQNR9S3eo5mQXMHh5692l5pHhuQkwF1krO9mmo4yTk2OB1lq1m3GMumcT4NDt24GDvuilU1NW04+m1NGfwZFmNbzL8gJ2uY0AJAueTWNAo/MV1Nhd+WXahnPnR8mgCVguuWp/q7Da6NOIEFdReMbk0jzadBFGndoATczYTHBnYbAJz9tkytIVyfMuxkFF5UzGE8yQnzS7v3k2DBCJWq7jPcOGx9jIT/jWaDI8jCluA96Qqtl66uflud5AptOYrQrOlqSoaitrtitIrLh+ABqj+MZeGYmOUpaWpbjKlwxB5tZt5QtnYUohhrEGkB1cfIMk8NC0fD0fiWfO9qkwiNmiZDJdHUdldMjn3NPHXW1Gxx03ScTzuK95WONQSgUMWtd8T1adSAu99WaDj2JQH78beDUzQ4zBEaGvw1HFHfvb6Zr0j8WhqQdoUjhOEkJ+wobCe5BNimqanAp1u9myzG9ShCrazrmuyGpBfmntq7Ym5IemFEabjTaJ+nZPCnn6dip9F2V4xo1GXNwpE04mPrwmGmqWsx7tPYR4RqWfPKr2MxDg13b12bRpmnmvNp3XXBKL2vdEOatFo24gQV1Z5PHTUdm2lKvnDFDk4RxkRaifm3Q32berUA7kj6kYGNAeDut2U6yal+WzbRU5D7OkaUgKKp7SRHeHjdVZyj31Zo6H3Varjlad/QbgNQ7SjcNK3XTBtxO02pMdJtxFuOedoRhqkWuw2WmoYGhG9A3gp03RXTJSc369LiwyZMLUwAuSNuv7ihPNWcTx0XN6Gh3Uaz4dY07mQUDQ5zmHq1qP4w/dB85di3aXAEfMu2wYk/6haOqqOPkammLWF+CYSh+SRAk5yujQHAp2lNw8EYgLM3lGkjrhaOcGx+XZTOe5nkqdgVsyS2miD3AYY8JU1LuoXDzW/LrhgzaapbjEuuO43EhzJvxCcWmgrfO4Ovkd5QlpqKxc18FozUiOuSk2kHx8Vva6eiaHCYwxS7PYWkt2Co9A2N0wCFhGk9yZH/jV4xlhRc1wZHT1NC0kdBgJ7F+Y2eof8NIAuH7SQnfZo0m0ZC0tvu4Fjm6SQI0BuYayr9xEw0dUPS05kBHRo14O63NTIsHMRZGQcBun0LTUMXTW0fT5vu3rrlqfnYl95Q/dD85lbPIk+rYj613RWLP84vTwnWaNY0joIAA4tF+E5G0eAwh9j+00TuqzdKbLyhJB7efJKzpYsK5L5hg2MLMzS1MVCbxg0LYqvwEzNoGstRfO5iaElrFk7b2pq6eZiNDPN0oaX4bdloGpo34mVROOw0HYk81QRgErHVuXDoHUxXryHb+G0JjzaDYlwW7t5zylNHkGlo6H2lzqebXXNN6RGz2eKG/LbmM58SuNJ+7JtR09sKfmTT0t5np6JocJjDtBjXFb8TG8y/qU8TIG8kuE5yOp5CgAqKchuQut5Xqqlgt28+IMUqzqZpdJ7k9Iqx8NyxxKeTpmXNwtFQ89Rip9GuEXfD/AtNNSi/gLz6bEtsFTYG2sVY9YYyz1PpCq3/NVXHptHEGgJQdm9t89QQLNh2NL4VVjsGeVp23Gk0nk+rbgvGsaGf2GJDQiRtDZp3KooGhzlMk2faG8piFWe14kjoorbgPcNJTvgYWYKi5CSnyTOp1ISmPZtiTPRUo21qN/PLofBpMmsarYuxaBo1r8FXGtJvy4KATT5NugBMQLWjMNc0iiKZp5pNo6vfFo19XXJytdpESWhq0zTGxViXEQMwNo2GDY59MTb0vqq2hIeZzYJRkJMt8tTGw2wynohD5k0Nc08AqDuaCZPvXU1zwVhTGq+eRY3aySgaHOYwXXEAKpLefJIbjsyItICbP0wYSk8hXXpqTTQ481lxACqS3kZTM/8bQDqm21gnROOx8STnik8fGfqJIQickPQDQ58mAE6GooPQzKcJAKpVNwquqfdVrGn8175VnpoX43JgX4xHYR8TQ01p7NsaNYaGtjBTHmYumlrtNJrnaXfQld5XLb2xX60k4D3b+dRG04n9fLqTUTQ4zGHqKwIomH8L+BYdbNN1MAaACuxBUVP0VM0Gh25b2XIUTK0hAEVTCyS9qf9N/Fp7JH0YKuRk7aaRJjlL80sBFrTR1HxlLH2a9BgxAFBNNB1bFONp5L5mnoodHMedRoM8rYmmcb55arO4GSp52tKkpjdcTVpF02gynybFeGjR4BhCRQEoXnvmmqpnWnTHvqsv3MjQwgSIWUuAvcXHTkXR4DAHbRuaTHIS9W3OUZDkZP3/lVUH1Lf6DHZB0/vK2fzSonBITW1WceaaiknOommc8r7SLcaOHmaiaTQqHPFHm0nO1P8GcNNUbXAWND2FZCPuWjgsmkaLPB3MWVN1h1nbp8nROkFaQxhomnx0y1P9RtzFpFV9jLagaZgqfOFsdxoNoaKAzNOupd/WTkXR4DDHyJDyCygkTJsdHIsBSdAsG2Krek5I93FK0xFJb9M0VhyaRrmKM5nkkl0xx6ZRt8FxxfxLGrXJbkP80cak1aXBcS0cujd+XP22hI1B1WRlHIeNN5SpLQzgpik1jaUoQrOuN79Jk1bjt4u/jsjJBppWWPLUYKeRfOFs5tOkYShFkXhEmhcyT43fDoDcvTV5yiDGvqXFx05F0eAwh0gei+7YBp9uiocH3LxMqHBUogglTU8hV8y/INIaNI014tJYTXJE+TUoHA749E1F00ZV91aTm98WaVrVtDEAFNaPRdM4mthrOrbQVFhDTCIEJU2jRke/LVrcmOSptKNwGPtzylMyoa1GQL2qO/bJUNSxaTR65E95al6MqfHTJXwDbn5b/b6kUetG09GgWZCTjZpGN6+9nYqiwWEOgTI3aHAEXdQCShdaFA55s8F8QNKKw8RTqOnoDyPcdjUheIBqnTCnwkGTnJWm8URciyLUK7qGom5O1Da7DS52FKRp1aRwOFBwhd2GQWGl21bWjTiNfYOmUdCa5zX2nfKUirG+9xU14kNLTUOLHRypqX0jbtM02jz2s/G+4lowmjxlkPY+RYPzQx3Sp0lvWxxQ/WHMOQqicGiizAE3H6O+4tOkG03FjsIG9R0auu0CStPoUIx18fCApItareIsPIUadampTcitf/NibONjZKWpA5K+Z5Gnqi+cTZh6XwEqAdu+EdclJwNwMr7tKdYQunnqrKmh7x0gNe3b5Glkn6dWO41Dc6sdV0PRkaH3FSD9tgYWjfhORtHgMAcV44bRJGePTzf1FALkJGeD+rbxaWorxXgYmr+nqacQIK/O0nkao/czNE0EFE1tinHfnPLbrku/rcl4Tpo6mF+SprpgQQCoOXhD2Xi0NRy9oaSFiUme2i9uxOMUm6bRRlOxK6YfzYbbrlho0+AkmtpY0djMpy6aDoSm+gLR7dWhpd8WaapLTgbkLV2bRnwno2hwmIMKh9EkJyi4DsXYpHAIJL05R4HAgjUDCJ56cHbT4oqxVeEQTaMF74MKhyYIC1Af+9kXDhOwIBWOKAjQt1hVDQ39xAA3DzNT00TAzcNsYKEpsV0mQYBu32JHRYx9G01tmkYzcjLgpmlfWJgYaFqTmg6HFjvUyceGJlgQkJra7DSaAjABVVP7+dRop7EhPcx6Q4v5zaVGWRKwdyqKBoc5bCa5qgOxdWxoDQGoFFyLwkEoc4MBuTDluWNBF7XQVODTLZpGU/8bQDaNNvCtvoWm00h6c7qomOSMdnDs81TYGMypabQhfC86+m3JsW9QjMVOo4WmFosbF01tTGhVHyMbOwqZpxZNo0uezknTgUXTqPrCdSyo4qJptGnELebTnYyiwWEOU5Q5IA8J2gzI0NA4DZA3EmyK8YAcjA22VBuOflukqS49FVCaRhtiq4WmwlTQgthKDY7JNrXKIbGxTjD1vwGUXTGHRtyI8F1xXxmb5KmKPbAqHBZ5KjD/Vg0OQfDm04gLTU0aHIXtsmHRiAsLE4M8dVkwih2csrmmNnkqqOkmY1/xhrKyozCkUQPuXns7FUWDwxzC/0aT9Am4ob5pxaFrRAnIg6U2BnhDC5+moFwWtwT6VoWDNLUpHBaaUoNjNMnZ21EMLQpHvd5UPMwsYIaGfmKAm+cOFWOzBsfeG8omT6vVpvDbMvXciaJI5qnJDo6DHUVo6NMEqC7088nTZl3x2zIsxtFkInZvTcZ+2WlxY2i3AaCeLG5s7CgGFnYbU35bhnk6Ho0xLJnPp3IRbudfuFNRNDiMMRwOpK+ISTEWJEzz5DH1FQHUwmF+QG0gVhxmqSPw6YZncEYj6dPUqulB8ADHlbGhuScgJzk7Tc0nOUBqamooOhmPhE9TUxMPD6iPqGwacfM8FYXDgqESWtgYTPttmTFUBsOh9L5q2jSNDmPfIE9rDlRxetxrQviOvaHsPMxG4z6iRFNdcjLgNp/ajH1Ba7bawTH3vlL9tkwXN10lr3XtNgB1EV7s4PzQRsfCVwRQfIwsOAo0qCoGhaPhYCpIh8zMG5z4oynq24byC7gh6QVy32iSs9fUxjAVsMf8D5TXtwwKB93WsctTi6axZo/5H1h4CgGKpoaFY7NvOfYpT60acSJ86+/g1B28oYbWi5v4Y69v1jT2XOdTq0bcfj4dW+SpICdH+twdQDUTNlswbk5ZmOhrWnXw29rJKBocxti08GkCgEqJkse+cJh4tdCVS5urmzYoc0ChNRvCt6bM6DTddgGgXCKjRodibGBjUHfw3Bla2BgAauEwnOS65j5NgJzkbDD/NnYbDYedxpF14Yg/miLpu5aaCusEC4aKaHAMgG114e5tX4xNwIKAvS+ceg7KZgeHmDYmQY/tTSi/cj51aHAMx760TjCbT9WGqG20g2Nv77OTUTQ4jNEbyEnO5Aqei5fJyMJXRJKFLQbkxLYY22H+O315m8XkvEgV9nRRG9NEF28o28Jh67c1VTiMdhsIEGm/MjYhfDcckPSicASGeZp8NG1wSNMgilAzuX7rYJvikqd2u2Jujbhx05hYQ5SjCM26AXFb+MI5NI0G86nYabTYFRONuIHVDqCC9ww17UtNK1X9vCFkhs0ifCejaHAYgx6n1CcRSmULzL/VKi7xFDIoHEQXtfExGrnu4BhaJ3SF/02EssGhXxfPHRvDVBcDvKGtppZ+W13hfxOhVjXA/DtoauPRVq/b21FI5L4+dwewpzVT4ahF0Pa+AuTurU2DE1q4Qtcd/Lbo7JVpngqysGnTqBC+K2WDQ7gllwUj+d6ZNOL2hqJhRGPfLk9NPcx6Ft5XgLJ7W+zg/PCGpKeaZY/A/Fv4w9DWf8OkGDugvqURpdmAFEh6Q+uEnq2mNMlZaWo+yTUFkt747dyLsaGmaoOji9wHoJhfmvM+JJFWP09bLnlKPk2mK2PLnUbrsR/Y21GIYmzAMnLxMbIxogTU3VvDsU+GqYaauniY2VhDNB38tkZjc3IyYO8LRxYmxpqKpwzmmu5kFA0OYwivFsOvc8H823gKEe9jGAQYjc1O/ku42HwGpI33FSAPs9oUDirG1Yr5JBca3IYQ7yeQ+5bF2HC3QfUUMokqQ+GoGRUOafFhiqQXnkKmjbilSWvPwsYAUHbFLDQVTaPB4qYlrBNs8tTcpwlQ8nRs2Ihbj317rz27Rtzeay8UFia2C0bDRrxvbmECAJVkER5awAx3MooGhzEkytzs61w8d4SnkAGVkia5URCgH5ptOVKDY2LuCSj4dMNJbmBZjIlhY6Vp8tHkHBVdtx6WAmNvKFk4zMqjrXWCXMUZfZkTsTW02G1oN6Tf1mBk9p421hCAivk301RaQxh9mdi9tVkZCwsTA01bioeZaTGmR5O2xXgYGmo6IO6O0ZeJxY0NqT20MEtuKh5m4dhUU8v51HLBaEOiB2SNKnZwfoijH1IxNlsd0bkEq8JhsaWqXg/c7JrdwLGxMQCkWZtxMQ7N8fAAUC3NV1OVKdEbmK2qJDnZbJIrW5pf2vg0AW6mgtSINw2aRrrCHgUBugOz35HOX5gAMAFZjE2vbcudRkNNHcB7tDSxWdzEHmZmeRoKI0pDTcmOwnDsi/nUcFdUPvK3z9NG3aARb0pvqO7A7He08RMDgKqlFY0NNR1waxp3MooGhzEGFl4tgJtZmw1yXy3GphwFKhwmeHhA3hAypeAOQ7sdHIn5t2lw4o91A01Vf5jNnpmPUWjhKQQA1eQKtKmhqETuG32ZuKnnkqcm/jfqDa+Ooaa2hYOulZsWDhvvK8DN/FJoapCnU95QhtYJwsbAwMIEkHwnUx8judtguGAsOyxuko8m8+mCavHRNdNUzqdmmtpaJ9hqSsgMm0Z8J6NocBhDgLCMd3CS5LFAfYsGxwAPX1W2X7uGk5wNHh6Q13WHhvCtQWhO+gSUXbE5abqgeO6YIulHlpraIun7Fsh9QN1pdGhwDK761xVydc9UU9hpSitjUwL20ML7ClC8oWzsKMinySBPVfaJqfGtjWEqIG9dGTeNQ7f51K4RN7cwqauNuKF1grQwsXw8bZqnFhYmgNtO407GXBqc66+/HmeddRYajQYuuOAC3HXXXZmv//CHP4xnPetZaDQaeO5zn4t//Md/nPp8FEW4+uqrcfrpp6PZbOLgwYP49re/7fNX0IqBBXYbAOoVB9S3QO7rrziCchm1iR0Jcyy8WkxXHJY7OKJpNEtVYZ1gQ2y10LRSqUpvKFMkvYVPE6BaJ8ypGFftm0Zp8GdATq7WhTeUqfml0NSA8gvIg96mdhS2i5u6bdMYRVbmnvW69Nsyb8STsW+oqa3Fh+3Yr1p6mE3GYwwsfJoqlabwhjJvxM29rwB7g2ZqcKqGpb/usGDcyfDe4Nx888248sor8aY3vQlf+tKXcO655+LQoUM4duzYzNd/7nOfw8///M/jta99Lb785S/j4osvxsUXX4yvf/3r4jV/+Id/iHe961244YYbcOedd6LdbuPQoUPo93fWyn1o438De3+Y8TiU/jcGwDYAqCaFv2fIppCeQqaTHCHpTSc52x0cO/PLKZ+mupmmNUvzSznJ2RVjU7LwwDJPaZIzXRlPebQZ+DQBUHyM7AqHiTUE4NKIWxJpLcf+aNTHhHZwDIoxgkDmqaHfltTUdPfWzlDUVtNG2W5xo55JatWXM145HVPeUIa0Zvv51G73NrS0hXHZvd3J8N7gvOMd78Dll1+Oyy67DOeccw5uuOEGtFot3HjjjTNf/9//+3/HRRddhDe84Q149rOfjWuvvRY/9mM/hv/xP/4HgHj35p3vfCfe+MY34uUvfzme97zn4f3vfz8eeeQRfPSjH535PQeDAdbX16f++AhacZRNdxssJ7nNKZ8m/ZUxoNBFLSe5mumKwxIUZevTZKvpcGhH+QVUTQ13xUSDo8/dAZSm0bBwhGPLXTFLiw/1rIdxI26dp+aUX0CxTjBsGoekqW2eGhbjAUOe2jaNFQPKL2DvDWVj7gkAtZrlfKrabRjYwgCyEbfNUxMAJqDmqenYtzP2dbGi2cnw2uAMh0PcfffdOHjwoHzDUgkHDx7EHXfcMfNr7rjjjqnXA8ChQ4fE67///e/jyJEjU69ZXl7GBRdckPo9r7vuOiwvL4s/Z555puuvNjPouX3VkPRJ1zxNGZGblmZ0gL0/zNiycNj6GNl6X9kCzdQzSSbmnoA8tGvqRC0nOctibGidIA1TzTS1b8SVwmHwiAqwx/wLp23LBsfUx0jYbRh6X9F1ZFOLD/X8TNvA9w5QGxzLPDVtcGin0XBxY+vTZOsNpT4GXWjp7+AADppaeLQByuLGVlND5pbt2N/p8NrgHD9+HOPxGPv375/69/379+PIkSMzv+bIkSOZr6ePJt/zqquuwtramvjz4IMPWv0+efFvnvIi/PT4LPzY3p8w+jq6BWGaPOozdPMGh/DphleaA3MbA0C1TjAdkLTiMByQlp47U5Ocpaa90GySC22bRuEPY8amENwdwwbH1sNMNQNt1s3yRjY4dnlqQqMG7G1TrAuH5W4D7YqVoggtgyvNgL1tim2DU7b027K1MGlajn2aTytRhGrF9NBvHP3QbsFoOp8KUrvxTiOR6A0XjHU6J/r4CjPwxuM06vU66nWz4mETL3vRa/CyF73G+OualrsNZGNQm0QoV+y8oUyJrbZbqlXbwiEgeHaTnPkOjtS0XjNF0scfTZH01k2jpUnr0NLck27rmHrubBJy39CjDVCIraYNjgXhG7D327JuGkUxNvoycc6rGgH1itk61dYbShC+DZy2AZmnpkaNoaWFScPSw8zWbiP+Gjs7Cul9ZZanZUsXetrtNX7K4GAmvJPhdQdn3759KJfLOHr06NS/Hz16FAcOHJj5NQcOHMh8PX00+Z67PVrCx8gM9S2M0yxuCgm6qCF8KwzsCoewozBcA4wsDf6alj5GveSRXRURyiWzL65YgvdEMbZscEwx/yPbptFSUyocpv43gGpHYbqDQ5qa7W7YmrSOBATPTlNTHyN6FFIz9BMD5l+Mbe0obPO0Zbu4Ucw9TaNqafEhFjeGTaOAblo24qY06kbVTtOdDq8NTq1Ww/nnn4/bbrtN/NtkMsFtt92GCy+8cObXXHjhhVOvB4Bbb71VvP7ss8/GgQMHpl6zvr6OO++8M/V77vZoCn8YYGTgudO3tDEAVLqo6W5Dgoc3LBy2/jC23letBg1Is6ax23fR1A6fLpH7hitjIrYaaiqJtIaaUiOOAGObPDV6NyRfY9c0Chp1zbAYB3ZI+pGl91VD0dRocTOQOzimIfJ0bNk02i5uTMe+8Ggzy5yGsE4w09TW9w6wX9wIqKiBNQRg3+CMrMc+NeKPrw7H+y2qK6+8Eu95z3vwvve9D/feey9e//rXo9Pp4LLLLgMAXHrppbjqqqvE6//Lf/kvuOWWW/DHf/zH+Na3voU3v/nN+OIXv4grrrgCABAEAX7jN34Dv//7v4+Pfexj+NrXvoZLL70UZ5xxBi6++GLfv46XaCc3oGLUt/61v74gJ5u/Jx3cM99tiMO4cFj6GNma0TWVSW4Q6k8CdLPElPILqJoa7orRDo4B5ReQk5ypAZ6tezld8R6WAgyG+praerTFX2OnKe02mPg0AfZ5OrK0MSAK7rAUYDjSv4Jra5gKMOzeGthtAPYWH6H14sbOw6xvSaIH1MWNnaYmFiYAFMd02wWjWZ42kxoVBjBa3Ox0eD+Dc8kll+DRRx/F1VdfjSNHjuC8887DLbfcIg4JP/DAAyiVZJ/1Ez/xE/jABz6AN77xjfhv/+2/4Ud+5Efw0Y9+FM95znPEa377t38bnU4Hr3vd67C6uooXvehFuOWWW9BomK2Ad0ssKGyQTm8Dyy295qFn6SkEKMXYEBQVD8jAyIgSSA4mhvaFo2o4IFVi60ZvHY3aKVpf17f0vgKoGI8tdsXijzXTVVy5DozNMf+SnGyoqYIi6PQ7aDVWtL5u4KIpYk1NMf821hBAwiMZ2RSOxMagZNo0KgTsQRf1qt7B9j5Rfi3c6+Nr1xOLYhx/bFbNWEbVcg2Y2GtqWowJRUAeZg1jTc2jkmhqmqcjyzytOY59U3IyGd9OggDdfg+LLbP5f6diLoeMr7jiCrEDszVuv/32bf/2cz/3c/i5n/u51O8XBAGuueYaXHPNNVw/4o5Go77VH+Y0ra+Txdj8PSuWSHrbAVm1xKcLPLzhJLeoXJ3t9jaAZb0Gh84l2BTjsmXTSOcvmta7Yoaa2hYOBV/f6a/jVKxofV3f0v8GUPLU0G/LxqcJ4NDUDNjWnlrcrGPPgl4xHoQOi5vIdnETfzTxaQISTS0WN6FlI76oNuLdNezV1HTooqmldQIdhJ5/nhruNG7xMHu8NDiFF9UuiCnUtwEFlw602azirDH/YpIzJNJaeu6IFYch6bOmrDJN7CikGZ3R2wGQNxOMJznS1IRIC9UfxnYHx1BTxRvKxKhRFGOHPLUuxgY+TQBQtzQUFY24YZ42LY1vB5bWEIA69k0fpSbkZMOxb+tjNBa7DWaaqh5mJnYURPi222m089uy8b4C5C1W4x0c2GmqUt1N/bZ2MooGZxdEUC4L1LcJXVQap5n/b5Sob0OgmfBpMmTEWFon2HpfBeWyuO5p0jQOLMnJgOJjZKmpiWkioFonmHVjdGbHdJu6VKkJvy2bPLUqHMKOwrQRT6whTIuxpeeOAAsa5qmqqYn5pWhwnBY3+nkaTSYYkk+TYZ7a2qZYW5goHmZGC0aHsW9j8TEZj+WC0XBxQwvG0HTBaGkNUa02URJWNGYE7J2MosHZJVG18DGy9b4C7FDfo5HifWVYOBrCAM/Qc8dyQAJSU7NibGdjAFhOcqOh0LRtSE62dUyXlF/zM2vSG0qfoUKeQm6FQz9P+4Ou8Gky9b6S1gmmO4123leAnd8WnZ+xytPAXNNQuf7catntNtiOfVMjSkAlC5vMp3Z2G4CiqUHT2O1vIrIwoQUU41vDxQ3tTBprGgRCU1OvvZ2MosHZJSF2cAwouLa+IoCK+dfHYW321sTfTb2v6jU7fLqtaSJgN8nZGlECdj5Gg4Hq02Q6ydkBzTgKR9+ocLjnqQkkTn181jbM05rw3DH6MsWnaT55GloaUcZfY+5hpvqrtUxNaElTw2JsCxUF1MWNgaZETrZa3JhbfKhegguGi5t6xc4bSngJGtrCAKrfVtHgFGEYdNp7YEAXdVoZWxTjzZ5M7AXDwkG3rkxR37ZeLYAd5t/W/wZQi7H+JNdRVkOmTaPQ1HiSm6+mI0vkPmDXiHe6ioWJqaaWPkakqak1BKASsA0WNxM7GjVgqanyWKJt6NNUt969tc9TWjCaWCeQpk55atSIywWj6Xxadx779nlqSsDeySganF0SgoRpUowdBmTVwhuqqwzIpqH/TcPSH0YWDrMbRoDit2W0K+YyyZlTcNVJrm2oqa1Ro625J2DbNBI91Xy6qVrYURCRthRFAtuvG9ZNIzXiFg1ORRRjfbzAwNIwFZDgPLNdsbhRqEQRmoa2N/a7ty47OPFHu8WNxdi3IGDT7lI5ilAx9L6SeWr0ZdbUdECCOk1tU3YyigZnl4Sc5MwLhynKHFAKh8GeSs/BU8jW3dvWjA5Q/LYMkPShpRkdYDfJ0fPs2iRCvWpIwRWFw+jLnAqHgMSZNI2iETenUpCmoYWmNvgEe03JxsCiGAu/LRNN7fOUWD0mtGa6OVONItTKZmWjaatpYF+Mpd+WwU6jsDGwmU/Nd8XoAHTNKk+T+dT0sR+Z0BrSqAF5Y8+kRu10FA3OLgkB3jOAb40sDf4AeWjXqBgTHt7C+6ph6WMkva/si/HAALxna/AHSMy/mabSU6hk6H1l2zQKGwOHXTETzx3StGpTOATm3yJPLbyvmsIXzuzrRg6aCr8tgx0cYZpoSPkFJKvHxBtKtTEw9b5q1IkqbvRlTrsNpGloNPbtyMmAXZ5KTS3y1HLs2/qJAaqHWfGIqgjDoOQJxwaTnDCjs1kZk/mlAcrcAQ/frhM+PcDEAPUtC4c5WEoAzQwKR+iwiqtYmAq6+N80G1JTk5CeQmZwMUA1vzRoxMluw6ZptEDSu+Rps2nnDWXrfQWoTaN5MbbT1OJxioNHmyjGhlfaQ+HR5rCDY9CI2/o0AWqemjyichn70orGJKT3lcV8CvOxv9NRNDi7JGy8oUJLKiVg57nj4n1FV6DHQYDeUP8aNW342hQOG88dW3NPQGpq1jQmZxuM301e1R8FASYT/fek5/Z2mpp7Q9n6NAF2mhJY0Gbrv12T3lChgY+RaMStCgdRcE0WN/Z5Sje9TExapS2M8dvJRrxk1jQKTQ2p6YBc3IQGeUreV6a2MIDcETca+2JxY84yUv22RmN9pIEw9jW02gEUvy1DK5qdjKLB2SVh4w3lUoxrFqjvgYMZXaulkjD1eR9OA9KC2BpaIvcBeZU9NNBUruLMNVVvXvQMNKXn9qZ2GwBQFcXYpGm0Q+4DQK1ss4NjT/huNdQ8NbiBk3w0hTUClk0jjX0LTW0WNzT2XTU1Og8nGnH7PDWZT8csC0aD+TS0976iq/pREKA3MNfUbj41bxp3OooGZ5eEjZeJrf8NoKK+9Qeki6dQu6GYChoQW6X/jRknArDUVJh72jSN5tYJfQfkfkv1hzHAp9saUQISSRAaeEMJu4157eCM7PN0oS013TTI05HIUwdN5zT2qRE3AUS6GKaqAMuN3qr219l6XwGqh5lNI26hqU3T6DKftlRN1zJeOR3So82iEY/srGh2MooGZ5eEILbaTHJli5WxBQV36LDiqFZbwm/LxMdIFmOblbH5gBxFDhC8qrmhKJl72jWNqueOwW6D8L+xKRxkR2GgKRx2cCww/zJPzTVtKI1016BppHNQVoXDwm8rFHlqrind9DLabRCwRptibOe3JTV1yFOTsW9pYQIADYsFo8hTm8WNmqdd8zxtGYIFAbsF405H0eDskrCBxNEVb1P/GwCol80Lx8CBSBuUSuJMRNcASR8KlLl94TBB0pOmVk2jhang0MFTqFqtKhYfJoUj/mhKpAXs7ChcaNQNC8z/wMFuo1SuSr8tzaZxMpmIRrxt6NEGSJNWuzy1aMStGhx7TRu1htBUF/MfTSZy7Dvs3hpZ0ZDdhoUtjGjETXbFxg7WENWG8NvqaJKFR6ORtNqxWTAmFy+Ghr5wOxlFg7NLQhYOfY7CKErgYjb+NzVzuujQYUACCj5dc5IbDgdyQNo0OBbmlyNbrxbYEVtdbAwAqanueZEw7AufJlPDVEDVVD9Pxy6Fw8IbSnq0mTeNgOINNdRrGnvDnvS+cmjETcwvBcvIZnFjk6fkfWUx9oMgEJrqNuLDoUL4tspTWjAanMFxsDCReWpw887BbgOKprrWCerZR6sdHAsPs52OosHZJSEGpIGXiVgZWxBpG1YD0q0YC3y6JnxLfZRlNcmB4FsGpoLCiNJ+kjMhtg4drCEAxcNMc5JTDR1NjSgBhdZs1DTam3sK80sDTaWnkPlVf8DcG2qKRm1VOMzzdMSQp0Zjf2zvtA2omuoxVDaVx4N2xdjcwywM7DW1aRpdyMmARZ5O2W04zKcGjfhOR9Hg7JKoWCDpBR7eYsXRrJrTRakY205ypn5bU2Z0ynN87fcTxdhAU1oZ20xywlRQP2i3wYZIC5j7GG0qPk2LzRXz97Mgtgr/G6tGnCw+9L/GtWmUhqJ6mqrnn0y9rwBZjMcWeWpVjC38tlw1FaT2gd7ipus89u3z1IbwXbfYEXfxvQPUPNXUVDmrY/Mo1UbTnY6iwdklQfh0mwFpg4ev1829oWgLvWpdjM3gWz3FadvmWiNpaoL5d5nk6CC0SeFwneQEPl1zV4wKRxBFaNYtODiiETfQNLDP04aFj9HIwcIEUAqHJniPHruUo0g8+jWJsoUv3MjBwsTGqNHFwgQw322gszqVKEKjav4YTvrCGTxKdSAn2+Qp1w6OrvklEb4rUYSyxRlDG013OooGZ5eERH3rXzMci5Wx+YBsWSDp6WCpDeUXUCi42o+o4gFZt/C+AuQVWptibPM4pdkwN8ALHew2ABgbNdIjqloEVCouflsmxZgKh0WDY2Hx4a6pWZ72HLyvAHl93qgRTwqp3dh30dTmDqVqR6FXjKkRsrEwAeRNKLtG3ELTZHFjsntLxxFsm0ZBFtbUlBrxmoU1BAArr72djqLB2SUhUN8GySPw8BY+TU0xyQUYa1onSHNPy0lOoL71Ckd/aO8pBMibUCb4dOHVYkGkbVTNm8bQwW4DUP1hNHdwHHyaADvMvzRNNNe0JZD00KbgjhzMPeOvM7NOcNeUKLgGYx/2Y79RdWhwbHfFRDHWbcTtbQwAy51GasSd5lP9PGUb+5o74i4WJoDd2N/pKBqcXRIVC88dp8KRHNwbBsBwpHdDRdBTHR9RhZqGomKSs3o3u10x6dNkvoprNuJJzsQbSngKWU5yZSrGmpj/3sBxt6FkDt6TjbjLbkOAoSaSnpD7tpqaIul3onC4WEM0GtSI6+epi90GYK6pfJxi9Xbixl5olKfxx4aFpi3FG2qkuWAcTewBmICqqd586uJ7Byg7OAaa7nQUDc4uiZoFCVOs4iye+xPmfxIE6A70BojzJCfw6ZoDcmDvfwMAtZKFpgIPbzPJSW+o8VjvEc7YwVMIAKqGhqI9stuwejfFhd6iEbc5R9VSivFgqNcAjAWN2jFPdRsc2mm0ejfJsrFqGi1o1Goxnoz13tPFFgaQNy91jRr7DhYmgF0jLvPUXNOm4g01COekqaHFhwuNGpDzqcmu2E5H0eDskpBIehPjtPhj0wLa1FSIq5tdPdS3i/8NYE7CdB2QEmhm3jTareKkHcWmJq05FLtirsVYc5Ib2uPhAdtGPA4bGrV67VrXOiF08L4CbApH3Ai5FmMT1s+IYbcBALpDvUO/shjbaVo2NL7ti7Fv9XaoVczzlACYNo04LRijIEBH81bTWMyn5oeoAeVRquEOjv2umHme7nQUDc4uiZpNMXbwaqnXlElOkyw8cjCjA+xXHLbF2KZplF4t5pqq5pe6xdjFiBKQBxTn1TQSrdmmEW/ULR6n1BXMv2bT6GKaCCiGopqQONc8tSnGsml0zFNNzL9rnppaJwwc7DYA2YjPa+yrFh26eTpysNsAJOdJdz6VsEbb+ZTGfvGIqgjDoElubID6dvJpqjZREkh6zWIskPt2K46yoY+R6yRn47kjfZrMNVUptrqGonQA2lZTsSumCd4bOPjfAGojbkAWFpqaszdqVUVTXSQ9aWpxFRYwL8aicLhqajT2ycbAZldMbRp1G3Eqxo55qluMHUxoAcudRkH4NufuTOWpZtMYuo79wLARd7DbABRNDfJ0p6NocHZJ1CsEiTPgKIgBaT7JIQjE9q924Yhci7EZ6psGpPVug1XhiD/aeLWUK2XUJmRHMZ/CUTY0ahS7DbYrY0NNJ5OJ2PpvWxTjoFyWFh/aO432yH1AbcTN8tSaRl0xIwtHiqYNG2Cb6mGm3TS6LW6EoaimptQ02kJFa4Zk4fFo7NQ0lqt16bdlmKf2mhJZ2LDBcR37xSOqIkyDDgrrgqJUn6a2TYMDyUPoaz6Hp+3eioWnEKBQcDUnOSevFpjj00dhH2NyMLYoHABQhWXhsCDSAiqSXrNwCBsDS02Tm1BjTU37YQ+RyFNLTQ09zFzMPQGlEddE0pONgX2eJlv/mk1jGHaFpjZ2G4CqqR5DhTS1bRorhmOfLiLY5yktGPU07SjWEDZ2G4B5no4dqOmA+YLReT61sE3Z6SganF0SYgdHM3lcfZoAcyQ9TXL2A5LIwno3jISNge0kZ9g09pWVV9u6cND30tXU3twTkE3jWHuSc1sZ0yQXau42qAfYbTyFAJXYqtvgEOXXthjTte35FmNdTTvKY6W2xeMUAMrureZ5EQfCN6A89tNtcEZuTWPDsBhPaWrh0wSoBGyz+dR9caM3n4YTN3Jy3cLDbKejaHB2STSFl4ne6119mgB5rVUXEjdyMKMDFI6C7oAUK2PLAZkcwNQdkNOarli9pzQUNWwaLYtx2bBpdMXDN4XFh97rp3yabPPU0HNH0Kgti7GwTdHN05Gbpg1hnaD3etU00XrsW+ap7dgvB4aaOuZp3VDTrrqD47xg1LxF5UBNBxRNjce+7YLR3OJjp6NocHZJCCS9ZjEmn6YgiqyuNQLmJEwXrxZADkhdjoIkfVqu4mqmxTguHCVLnybA3BuKmi/XVRxBw/LCtXBICq5enqo+TTa8JsDcw2zsuttgaJ3gnqdmPkakaSWK0KxZ7vyJBscwT5011d1tcLMxMNfUzacJsGka7f3EAHPj25EwS56PprshigZnlwSxbLRXcT3yaoGVTxOgkDA1C0cI15WxmR2F8L6yRO63xIDUez0VjmoEVMuOrsm6kxz531jwTACFgG1YOKwbnLrhyrjnRk5Wv1Y3T128rwDZNOo24iNRjO3ytFkzs06QeWrn0xR/LVl86MEMXQxTAXOjxtDRMNV4cdOX3le2URVcGs35VFDTLTU19IWjR1m2Fia0uDHx2tvp8NrgnDx5Eq961auwtLSElZUVvPa1r8XmZvpz9JMnT+I//+f/jGc+85loNpt4ylOegl//9V/H2to0iC4Igm1/PvShD/n8VbxHS5Aw9byhXH2aAHNvKIGHt11xGDY44ZjgYpaPUxQfI51QPYUCA4y9GhK+pVk4nIuxGT7d1VOoqZi0TnTyNJTF2DZMvaHc85SuGJs1OPZ5auZh1ne02wBUTXWbxjhsdxsqhrYpdP7JthiTxcdQ0xvK1cYAUBaMuk0jkegtrHYA1YpGM08TTauW5OSmounjJex+U8141atehcOHD+PWW29FGIa47LLL8LrXvQ4f+MAHZr7+kUcewSOPPIK3v/3tOOecc/CDH/wAv/Irv4JHHnkEH/nIR6Ze+xd/8Re46KKLxH+vrKz4/FW8B92EGpYCDMIxWvXs/zWuPk0ADchIGxQVF47Aip4KJANyrF+MxYC0XRnXZdM4Gk9QydmV4ZnkSgAm2kj6MNG0XjWHiwHJo63IoGmMQiAAypYQvLbSiA/HEzRK2UW913cj0gJ0ZmCi3TRKTW13xarAxEDTSQiU7JH7cgcnwGSSvyvTGzBomox90zy1H/tmflujSQiU7TVtJYevyRuqWs7TlGHsI5lPNX3hXACYQNI0TkwWN3Ge2nq0iUYcASKHReA8w1uDc++99+KWW27BF77wBbzgBS8AALz73e/GT//0T+Ptb387zjjjjG1f85znPAd//dd/Lf776U9/Ot7ylrfg1a9+NUajESoV+eOurKzgwIEDWj/LYDDAYCBZAevrejcH5hktBb7VGfbQyoGi0UE2W+w2QMTWiTbQLD4fFFj5NAHJynisT8IcTUaOk1w8IMdBgN5wgMVm9upTGFFavVscxjs4ohg77IqZNI2OxVj12+qHIRrV7AbH1acJkCtjXUicKMYWlF8g8duaGOSpo40BXUsmTVv1bAxDb+hmRAlQ0zg2bhptKL9AckvQpBg70qjpFmQYBOgPR6g2szUdiMWNfdGOFzdjwfDJC9dGvEoNjvaumGOeJjviw1KAYThGveZ1f4QlvD2iuuOOO7CysiKaGwA4ePAgSqUS7rzzTu3vs7a2hqWlpanmBgB+7dd+Dfv27cMLX/hC3HjjjZnbkNdddx2Wl5fFnzPPPNP8F/IcKjm3o0HCHIQMA5LgWyO9BodWHLa7DaZIeuEKbQnCWlRumOho2h+60VPjrzXz25LIfctVnCGxVdpt2E1OC03pt9XRoOC6kpMBJU81TVrFyti6ETezTXEtHC1F000NQGTfEdYISPSCfoMTf7TfaTQzaRXGvpY2BirLpqPBpZF2G1ZvF3+toZmwsNqxbsTNDEUlqNW2wVEI2JqH03c6vDU4R44cwWmnnTb1b5VKBXv37sWRI0e0vsfx48dx7bXX4nWve93Uv19zzTX4q7/6K9x66614xStegV/91V/Fu9/97tTvc9VVV2FtbU38efDBB81/Ic+hekN1NLxM+o7+N4AckLokTOl9ZVk4CGimCd8SA9KycKjI9a5G4XD1aQIU3odm0yjtNtwmOV2gmdTUrmk0zVMeTc2Q9KJptCDSAmojrqupG5G2bWjxMRjGBdRF06ooxoZ5armDY5ynyakf20epDWUHXEtTR1sYQPEwM55PLReMlmOfpWnU9Nva6TBexv3u7/4u3va2t2W+5t5777X+gSjW19fxspe9DOeccw7e/OY3T33u937v98Tfn//856PT6eCP/uiP8Ou//uszv1e9Xke9bnedcl5RrjZQiaJ4m1qDgjtkGJCShGk6IC0LRzIgQ01i6xiOBn+VJoIoih1+tVZxfLsNusVY+DRZsjfI/FJ3khNGlJY06oqyna7XNLprWhVkYd08TSi/DdudRjM7ipHIUztNa6rxrYamdEvHRdOyKa2ZCN/WDY5ZnrrawlQVb6hOfy3jlXEMHL2vAHXsa/ptCWq67XxqlqdjQaO207ShLhg1Pcx2OowbnN/6rd/Ca17zmszXPO1pT8OBAwdw7NixqX8fjUY4efJk7tmZjY0NXHTRRVhcXMTf/u3folrNLnAXXHABrr32WgwGg13fyKRGEKCaNDhahcPRpwmQtz7mVYxNSZiu/jdBqYRaBAwCPXz60NGrBVA01SkcUSSbRttJzrAYh66almO/rWFJsxF3JNICap7mazoZj8UtD+tGPLkppLvTSDeDqpZNo6qpzmM/Xk3zx340mYgGp21hmAqoflu6TaNbnpbKFbFg1PGFY9HUwDphNAql1Y6tplVDTZM8rVlS00vlqtD0CbuDc+qpp+LUU0/Nfd2FF16I1dVV3H333Tj//PMBAJ/+9KcxmUxwwQUXpH7d+vo6Dh06hHq9jo997GNoNPKvz95zzz3Ys2fP47e5SaIaAT3oMVRcfUUAFRKXz1EYDKRPk62NgbE3FJkmWkLwgPh68gCGk5wlch8wM2oMwx4mDgZ/gH3TaGsNAcR+W0ME6Gv4GNGNEp7CkZ+nvYH0abJxhQZk06gLNHMtxoCiqVbT6OYKDSi2KRp5OlB+pqal3UZdNOKa5peOzC0gZtqMgkBcHsiKkKVpJPPLfE1VGrUt4dtUU1caNaBoqmmbstPh7Rj0s5/9bFx00UW4/PLLccMNNyAMQ1xxxRV45StfKW5QPfzww3jJS16C97///XjhC1+I9fV1vPSlL0W328Vf/uVfYn19Xdx4OvXUU1Eul/Hxj38cR48exY//+I+j0Wjg1ltvxVvf+lb81//6X339KnMLExKmq08TYEbC3FQ6dlszOlOzNul95TLJxR91/GHosLWtTxMgzwvprOJUd2xbT6Gaoaa0TV21tIYAVB+j/KaRziO45GnFQNMNxftq0bZw1EybRjfkPmDmt8WRp7SDo6PpJoMRpaljuqthKmBmnTAknyanPE001fAw22TwE6uZLm6ENQSDppqGojsdXu953XTTTbjiiivwkpe8BKVSCa94xSvwrne9S3w+DEPcd9996HbjBPzSl74kblg94xnPmPpe3//+93HWWWehWq3i+uuvx2/+5m8iiiI84xnPwDve8Q5cfvnlPn+VuQQlj443lDROYygcGg1Od2pALme8Mj1M/WGkp5D9gKQEH+g0jRM37ytAWcVpaLrRZVjFkXWC5utlMXZZxcUftfKUc6dRJ09VnybLwtE0pOBy5CmN/Z6Opo52G4BinaCxK9Zh8L2rGRrfuhqmAqqm+WN/RHlqCWuMv1Z/R1ydT1uWj6dNrRPE2LeENQKqoejj4xaV1wZn7969qVA/ADjrrLOmrne/+MUvzqVOXnTRRVOAvydSEOpbxx8m5BiQyeFdHRImrdZj7yu7AdIQFFyzAWmLhwcUH6M5FeOySdPYl95XrYbdzTSx22BaOBx2GyrCw0zjUeqEYI32eWoCiaPHEZUoQqVqeZjSsnDYkpOBnVjcUNOoMfaT3dtKFKFhramZh5n0aHPRVJ/W7Oq0DZjmqWK3YWm10zA0v+SYTysGebobovCi2kUhUN8a1glh5ObTBCiPU3QmOeHVEh/etQlBbNV8PQ1cWxsDQC3GOpOcGx4eMNO0p3hflS09hahw6OLThaaWcDFA8YbSYKgI00RL7g4gCwfdqssKOkzuYg1h6rlDOzgueWpUjIVPk72mFZOxn+yA1BzotXVLTeuWPk2AsnuroSntunDMp2ODxY1LnjaF8a3e6znmU7EIf5zs4BQNzi4K4Q2l4bkzcvRpAlT4lkkxth+QrYaki+qE9GmyL8aSLJx/dVPAxVx2xcpUOPLhWxwGf8TQ0NWU3OptycmA1LSvkaeupokAFENRjTxlsNsw9YaSeTonTR1NEwEzX7geg2Gq6mGmE5SnNYc8NdvBcW8ahaYa4D3aaaw5aNowzdOkwbG12wCUBaOm39ZOR9Hg7KKgARlqkDAFPdVhkqPrgjokTDob4ILcbybXIYcBEI7y31PuNjgUDqNdMdptsP8t5SSnU4zdPYVadfLc0Xu9MKJ00jQBmuk0jYLy61A4yvqmguqumG1QMR4k3lB54UpOBlRNNRY3kfuuWMUgT+mAvgvlt6l4mOmEpKa7NI36tGaWPCXzSw1NqUHgacQDLUNRYZjqkKeiadQkYO90FA3OLoqyGJD5hYNWcbaUX0AeitTZbeiLsw3Wbyd2cKIgQG+oURxpt8GS8gsoxFaTHRynlbGBpgy7DXSuaRwEGI/yt8ZDjlWcQeEYO9oYAEBNFA4dTd2R+6qHWT/UuO4fuOep2L012mlkaBq1NHW3haHFzSgIMJnkvydp2qzZHcAF1MWNxnzqaGECqLRmfU1dwILtBBAZBrE3VF5wjv1wXDyiKsIw6CCmDupbFI6SezEea0Di+gzI/QXliulmL58uKoBtlv43gDog8zUVk5yLpgb4dDHJOYAFW8qtlp7GtW1aGdvi4QEzJL2r3QYgWSg6MEN6vFt10HTKb0uDn+RqtwGotikGxdiS8A0ojbhGMebYbVA5T0Odw+mO1hCAWZ7SfOrCMqoJbyidPHVvxNstZT7VYf0wjH0xn2pa0ex0FA3OLgqTYjxydNsFzDx3hgzkZNVUsKthfim2/i29rwAFn25UjB2AbeS3pdM0it0Gl2KsGIpqUHBpj8fW4A9Q81TnEZV7Ma4bYP4HDDYGC1OeO/oNjlvhIENRjTwlawiXPDVpxBlsYVrq4qabv7jhaBrLNmPfpWk0MBPmacTVsZ8/n3I0jWVDD7OdjqLB2UVh4g3l6n8DKPAtnZXx0H2SK1fqqCTPijs6xFZHyi+gTnIa+HRHnybArHAMGfxvmrUWAtJUY1csdLTbAOzy1GllXNFvcIYhgxGlsmPY0ykccM9Ts0acAJgujbg+5n/IYOyr8nN0rGikn5iLpiYLRnfCd90gTwcMNOq6oaGo0NTSGgIwy9PdEEWDs4tCgqJ0irGb/w0ANKo0IPP3STmKMfltAchH0is+TU6Fw8BzZ8yA3CcWio6hKJ0NcFnF1aplcROjm6NpNJlgkFxHb7sUDiK2jvPP/HDYbdBVYZ1dMcpTF8oveUMB8qZbWkzGYwxL1DS6NzhaY9/RNBFQi3H+2BfF2EHTerUqNO308jWVDY59MSZSu44dBYemwsPMYOy7LBiDckXMp3lWNKr3lVvTqG9FsxuiaHB2URg1OAwo87ogtuZPcvQ4wmWSAxTMf07h6A+60qfJ0vsKsCscLk2jiTfUgMFuIwgCcc08b5JTkfVuOzgEiTPJU/emUSdPOUwTgdgbCshvGtU8bjXtKL+AmXWCNPd0oFEb7N6SNYTLbkOpFEhNc8a+usPTsrSGAMzG/hjuu2LUNIYaYz9k8L0DJLYjL0/VM4/qUQHj9zMxE94FUTQ4uyhMkPQcyP2GgY+R8L9xHpDxxzyycEfxv2lZ4uEBFbxn0uA4eF9V9emishjbM2IAeVAxD0m/oTxuWXAqxrQynk+eksWHVuEY8xQO4WE2yNZ0yqONo2k0aMRrTprqj33S1GVXDND32lP9xBZcGhwD8B6Hn1jdgCzMYbcByDzNMxTdVHbNXMY+gRDHGvPpboiiwdlFYULBFcXYgUrZMNjBGVLhcAC2ASqSPntAdhjM6AB1V0xHU4ZJTjSN+a8diUnOdbchjrxi3J0yTHVoGgWSPr9w0Ha9Cx7eBElPhcPFGgJQ8jTM2W3gahoTTUOdYpzo4DT2q9Q05seQqRhXNZtG9TwJRyOu4w0ladT2TaOJhxlpWmZa3OR57al52nS4tFE10HQ3RNHg7KKolqg7zi/GY2JvOBRjSnQdSJwg0jqmjKQ15+zg9KRPk633FWDmtyW9Whx2xYQdhU7T6O4nBshzUfm7YtKnqVZzMDC1WRk7UH5NCoe0hpi/ppWKww2cwDxPXZD7RrsNgvI7n51GuoBQjSKUyy4wQ/MdcRdNTRrxEZOmusa33WRHvDax974CgLLB4mY3RNHg7KKga5/zGpAE0QoD5BJbR8KMzs2ftarpDSU9hWDtfwMouw0adFEOyi9dwdTxhpLeV64rYz2LDw67DUA24lo7jQw+TdKOArnEVi5NK7qaCuS+m6YVC01dzD0bytjPfb8xb57mPaLi8BMD7Ma+i91Gs2awYGQwoQX0vfZ6ya5ZVWPhlRXUiIcaebobomhwdlFIbyh9GwOXYiy8oRBgOM4+bBgy+DQB+nTR7oBnkpNNo87KmDS138JtCc+d/FluxGDuCehPclJTp7cTN010kPTUqrsU45biYxSOcxrx5GaXi40BoG/U2B/yaqpTjGl30IVI2xSNeH6ekoWJC3MLUPI0h4DNQfgGFOsEg7Hvoind+AoDYJQznwpzT+c81fMw6zONfRM7it0QRYOzi8LErE00OA6+IjQgh6UA/RzUNx3SdS7GmuaX9Jyea0DqaBqyNI1ykst9P2oaHcjJgIr5n1PhMEDSjxhsDFST1txGXBRj151GPYsPupnmQqQFDIux8GlyaHAMjBo5rCEAxeJDc1fMfeyb5Gn80W0+lX5beXnK4X0FyKYxz8Osz+B7B5iZtO6GKBqcXRS0ja/jDxMy7Da0lRsK3UH2SlVOco6rOE1vKFo5uzBiAHloUEdTuSvmvoMzCQIMcxx3Rww+TYC8MZSnKYfTNmDXiLuco2on11pHQYDeMJtnxEH4BlQkva6mbnlqVoxJU5c8jcf+OAgwGmXfiOHwaQL0d28Hohg7amrgtyV8mhga8VEQoD/MPmbAPZ8OxtlzDZemFQNNd0MUDc4uChMKrkSZ209ydcXIrqtcy54VYwafJkC/GA8YTBMBeSNKbwcn/uhiY9Cawvxna8pVjMua/jBCU+emkRpx/Tx10bSpgB7zPMyoaXTxvgKURjzHjkJq6hYmtGZpDeHQ4Kh5msNP4vBpApQ8zaHgcriXA/IavcnYd2twFOuEHNaPtNtwy1PaaQzDnJ1GBho1oGqan6e7IYoGZxeFiVkbx4Cs1ZRJLscbShZjt0lOlyzcH/GsOEz8toRPU8Ne07Zq1JiDT+fwaQIMijGDYSpgWzjsYY1VtRHP0XTMrGleMebwaAPsxr4LkVY1FN3szjdPB7l56m4LA6iLG5Om0WU+VfJUcz514UMB+rYpgkTv9G5S02IHpwjjkAwVnQHpjt0uVWrCGyrPiToE1yRHmP+cAcm922CgqQuwrVlvopRoupm3g8Pg0wToGzUOQoLguWlaFzs4GleMyaep6WBEWWkKv61+7srYnZwMqHma/fhmwLUypkZchyyc5GnDKU/b0sMsZ/dW2MIwaZr32E/mqVt5klY0+pq2HBY31aqci/O89qSmjru3AS1ucvKUiZxMeapjRbMbomhwdlHUNMnC0ZRPk/0kB8jrrXkkTOHT5IAyB/SJrUMGMzoAqJcTb6icYjweT8TVbhdPoaBUknYUmpOcC5EW0EfSD5nsNnQb8fFI8Wly8BMLSiVJbM3z3GHwaAMkgG2YtzJm0rSmaX4ZhiPZiLuY0FYUDzPdptF57Ov5GA3H7k7bAFAr6y1uhuFQ+jQ5zKdBuSy99nI0pfnUxaMNMBj7DH5igJqnjs8P5xRFg7OLoq6ZPP1BH2MGnyZAny4qirGD9xWgPqLKPoQn6amOuw2aSPresIdIrOLs6amAbBrzDEW5msaypqkg3V5xRe7XKsT7yNZUXcW6+DQB+p470jTRNU/1GnE69+SqaV1zcbM5Rfm19xQCYFyMXcc+Yf7z8jQMeQjfdU3bFPWsHF+e5jTiTJoK25Sc3Vsu76u6gaHoboiiwdlF0dS0TugwIfcBfW8oWllWHMjJgL7fFhfKXHeS2+jw+N8A5prWXDUVu2LZmkobA8et/7reI6pN5RyCC3IfkHYUeUh6DuR+/H56ecrlKWTT4LRbrru38cdejm0KB1QU0LdOGE6YNK3pLRinrSF4NM3LU3rE434Gx2w+dW4aa3o74rsligZnF4VEfWe/bnPKjM5tFUc3FYZh9oCkVZyLpxAgbw3oFw7HYmzRNLYczjYA6q6YXuGoOhZj3cLBVYybVUkWzgrVFdrlXBOgaJoD3pNGlPbX0gGDYsz0iEpQxXNep952dDm4DcgDp3lkYQ4aNaDsNuTlKZMJbUOTLKxeBmg6PvKXeZo3n863aQyZaNSNql6N2i1RNDi7KCSSPm/rP57kylGEmgNfBJDPufs5zBZacbjuNugaNXKZJjbIbyvndXRVthxFqFRdd1T0yMIcyH1A36gxZFoZ6zaN1OBUogjlittjOLqlNMxtcAi57/j/UDdPmawh6nW9ncZuck2+GkUoOfg0xd9Dc+yLYmx/LR1QGpy83QamPKUd8dz5NGka65MIgYNPE6DkaR5XDDxjX3c+FVY7jiR6sqLR8dvaDVE0OLsoaEAOc7yhesmKw9X/BlAG5ChvS9UdggcomP8cEmbI5H0lJ7ns1/XIjI5BU7pR08sD/VHhcCAnA0BV046CbAycG5yGnjcUHQjm1DTPVJDOBtSc81TP/FL6NLnlaUN7V4zH+wqQu7eDnN0GARZ01LSqadJK556qjmDBpijG2a/rsuZp/HEwylvcJI24A8cMUHfEs/NUPqJyu7XVUGrU4yGKBmcXRVMTSU9XumsMTbSwTsjBpwtysuuAFAZ42RyFIdMk11C8ofSKsdPbAVCbxrxdsfjNmlXHRw1lvUkujGgV5zbJtRVNs7yhOPO0Cj1Nh6IRt7/uC8hGPIyy85R2cGqOedregTylA6d5hqIiTx0YMYDit6WpqWueNhUPsyxvKC5rCEC1otHT1DlPhX9h3tifb9O4W6JocHZR0AG3URCgF6YnbFc4GLu/J01yeafw5SrOrRjTrYF5TXJt4Q8DDEbp79kdMmqqOcnRJNFwLBy61gl09sGV8is8zAJkNuJcBn+AvocZNeKuxbimaSo4FN5Xbo/gmkqejrJ2b0P+plG3wXE+80OAyLxdMSYadbup5w3VH8aacuRpVdOKZsikqXxEleMlSGPfkWXUFmM/yHzKsFuiaHB2Uag3orr99G1jueJwb6MlsVVvQLYc2BuAvlGjmOQcQVjt5Mp3FAToDdIn8j6npsKOIoehIlbGjgcbtTVNVnHOmsY/7yQI0B2k501PNI18muZB4qQ1hKOmmt5QwlPIVdOmnqaDAQ+NGgDKZNSYO/bjj65NY7Ws2YiLPHUrxq16PPbHOR5mhMjgzNP8HZzkZ3QACwIyT/PIwiHTfDrltxXmnWzc+SganF0Uut5QfSaDP0DF/OcV4/hjwwGCB+j7bcndBscVh9I0qrfPtkafycYA0DcUFYXDdRWXHPwOcyc5Iie73dpSCbpZ3lCceVrVbMSpcLQd+VDSpFXPFdq1GC+0FB+jDDuKftI0upKTAX2y8FAUY0c+VDL28/JU2Bi4NjjKXNXJsKMYJOcPXcGCgGrSqjefUhNmG7q2KdTguPKh1BzYzLFN2Q1RNDi7KKZQ3xnJMxBmdHyTXK51goDguV1LF547OaAoeqbsCsJqKLsjWbRm4la4ggUBye7JXxknRFpX9oZm08hlDVFT8rSfmac8NgaAPrF1IDR1hODpNuIe8rSbQWuWHm3uU7fO4iaKIpmnrlf9dfNUeF+5aTrltZehaU8Y+7prSo34aKI39hdajnmqadJKmrrmqTpX5fnC7YYoGpxdFEGlKkiYvYwdHHpm7gpsA4BqkG/WNhmPxYpj0bUY6yLpmczoytU6yuS5kzEgh0nhqHEUDg1D0fFIaupajOua7t5sBn9V6beVVYw587SslacjYQ3hvNtAeZrTiMs8dbyWXm1JTXsZjbjQlLMRT9d0MBxIGwPnPNUc+4Jl5JqnLeG31cugNXPZGACqpumN+FDR1HXs6y8YeTStTS3C03dvd0t4bXBOnjyJV73qVVhaWsLKygpe+9rXYnMzG3724he/GEEQTP35lV/5lanXPPDAA3jZy16GVquF0047DW94wxswGmUfXHu8hPCGyoBv0RVEjhWHXBmnP0/tDbrSxqC54vR+usRW6X/jVjgAiU/P3MFhnOQqGpNcp78hNHVucKp6xFY5yTlqGgTiQGa2pmSY6nYtHZA8pCxNN6YAmI4NjqZRI1fhiDUlzH/64oYee7ryoQA9bygVgOm626DdiDPBGlUPsyzrBNE0Mi5usnYaN7qPib8vtlzzVK9pFPOpIx9K9dvKs03ZDeHqnp4Zr3rVq3D48GHceuutCMMQl112GV73utfhAx/4QObXXX755bjmmmvEf7da8mryeDzGy172Mhw4cACf+9zncPjwYVx66aWoVqt461vf6u13mVdQ4RhkHDJmneSIo5AxINe7q+LvS+35FOMw4CEnA/GNkz6yycJDJnpq/D3y6aJqMV5srzi9n65JqygcjnAxIG7EBwgyJzmRpyyFg5D0WYVDFuOl9h6n92tU9MB7XJRfIM7TAbKbRjKiZGkaNSi4U9T01orT+9U0bVM487Sa5GmW31Y4Zhz7Gh5mqoXJoqOmwkw4R9OQCSoKxGM/DIJc/8LdEN4anHvvvRe33HILvvCFL+AFL3gBAODd7343fvqnfxpvf/vbccYZZ6R+bavVwoEDB2Z+7pOf/CS++c1v4lOf+hT279+P8847D9deey1+53d+B29+85tRq20/XzAYDDAYyG3Y9fX0FdJOh1gZZxBbOSc5HW+oTcaVsfAyyZ3kaEC6cXcA1RsqfUDyTnLJKi6jGHeSpjGIIgEjtA0JidOc5Dh2xZKPWeC9AWnqyN6Ivwc14ul52k3ytBRFaDgSvnV3Gony68ozAXTzlIfyC+iZtG72V+P3iyIxdm2jUTUrxiwNTvIxS1Oy26gylMOqznyaPNqpRBFqNbexqGsmHHqZT3f/Do63R1R33HEHVlZWRHMDAAcPHkSpVMKdd96Z+bU33XQT9u3bh+c85zm46qqr0O3KSfSOO+7Ac5/7XOzfv1/826FDh7C+vo5vfOMbM7/fddddh+XlZfHnzDPPdPzt/IXYwckckMTeYFjFlWhApj/i20yKcX0SoeSIMqdinL+Ko8LBsYqLP2YVYzovwzHJyWKcrmlHAbY5ayo8dzQLhyORFtDUlLEY6xSOjaRwcGhKQMu8B9+Upw2OPE0+ZjY4E2rEOfI0X9Nuj4/w3aQ8zXmdsDBhHfsZ8ymTjQGgtyvWYdS0oZunQlPOBid97P/rY/+Kv//e3+Prx7/u/H4u4W0H58iRIzjttNOm36xSwd69e3HkyJHUr/uFX/gFPPWpT8UZZ5yBr371q/id3/kd3Hffffibv/kb8X3V5gaA+O+073vVVVfhyiuvFP+9vr6+a5scgaTP2MEJxwOg5A7CAlS6aAZYkBFlrmudwEX6BOTNqOxVXKIpR+HQ8IbqMFpDtDTpovRYsOG4YwTIPM0yaQ0nnHmab53AabfR0PSFE3la4djBSTTNbBqHQJl5Vyxz7PPBGnV9jGJYYyAWQy5BmmZZJ4STIX+eZrRxXZGnzm8nQIG5mgZ8mkrblPSx/+nvfwLXf+1/4xXP+E94zr7nOL+nbRiPkt/93d/F2972tszX3HvvvdY/0Ote9zrx9+c+97k4/fTT8ZKXvATf/e538fSnP93qe9brddTrjocA5xTSOiFjQBI9laEY10o1YJI3IPlInw1hR5H9OjEgHeFigFqM8ye5SomjcOQ3jZzIfWHxkfM6zklOFI7MBoevcFRLNSDKRtJ3OItxVZKFs4I0dYXgAZqLGybKL6Bn1NhjpKar1glZQZ9nbcQzd2+Tsc+Zp3NqGqVBc/brqGnkyFO5K5YOMxzc/08AgMbDX3J+P5cwns1/67d+C695zWsyX/O0pz0NBw4cwLFjx6b+fTQa4eTJk6nna2bFBRdcAAD4zne+g6c//ek4cOAA7rrrrqnXHD16FACMvu9ujfhA5gRhhvnlaBKv4lyplEDCmpgA4wzUNxFpOYBtdH2XPHeCYPb3FIWDYZKLrylPxFXwWUGTvCtyH0hu1OQUY05Nmwo+PUvToWga3SB4ADXiUU4jTpoyFY5x9g5On5GcTLyPMEVLCtK05UijBlRNM5pG4SnEoCnlaaamtLhhGPuamsqm0T1Pq6Rp1tgXNgaMeZox9jkBmMRPGuZqGn9sOrKMALkIz9oVGyTHKGpld01dwrjBOfXUU3Hqqafmvu7CCy/E6uoq7r77bpx//vkAgE9/+tOYTCaiadGJe+65BwBw+umni+/7lre8BceOHROPwG699VYsLS3hnHPOMfxtdl9UQA1OOigqZKKnAkC1UgdGeQOSbxWnTnKD4RCNlJ01LsovQNfpJ1rFmEXTcgMY5RUOvlUc3cIalgIMwhCNGQftAWWS4ygcUQnAOBNJz6lprdwAxvNrGlvJYfpBKcBoNEalMvt8hthtcCR8A5Sn40zjW0lOdt+RrpbqsaaZecpH+CbblGEAhKMxqimaDkSeuhfjsmgaNTQN3DWtlfM17YV8jbhcMAKT8QSl8uxjtUNGTcV8mtHg0DnRBkOeuoS3Q8bPfvazcdFFF+Hyyy/HXXfdhX/5l3/BFVdcgVe+8pXiBtXDDz+MZz3rWWJH5rvf/S6uvfZa3H333bj//vvxsY99DJdeein+/b//93je854HAHjpS1+Kc845B7/4i7+Ir3zlK/jEJz6BN77xjfi1X/u1x81jqKwQoKh5Fg4AoyB9B0dMcgxwsbZyLTIL8y+R+27X0gHFAG+sUzj4NM1C0tNjCA5N1eu7G8qV/q0hJjlHCB6gcGky8pQLuQ8okLg55amqqcqC2RpclF9A9YXL15RcpF2CmCiZecq429BuxVf3J0GATgbMkHZ4OHYbqlGcp1ljf0iEb1eWESS7J8s6YcDZNCZsonEQoJtxbZuLmg4o82lG09hPdsXI8mSnwivo76abbsKznvUsvOQlL8FP//RP40UvehH+9//+3+LzYRjivvvuE7ekarUaPvWpT+GlL30pnvWsZ+G3fuu38IpXvAIf//jHxdeUy2X8/d//PcrlMi688EK8+tWvxqWXXjrFzXk8Rw00INN3cMg5lmMVR6fqwwxQlETuu6fLYkvySTqdx2a+ZhoPz1eMs7yhpI0Bh6bJdVidBodF0xXx943N2ZoC8KNpVjEmGwOGa+mSgJ2u6ZARgLnY2iv+ntY0qoRvnkac8jRL04QRU3LXtK6haV/AGt01XVJAgRubJ2e+JppMMCj5GPtZTSOBBfka8TCjER8wajq1uOmsznzNaDQWhO8FR6sdQF3cZOzgJA1OnaFpdAmvoL+9e/dmQv3OOussRMqNhzPPPBOf/exnc7/vU5/6VPzjP/4jy8+426KigaRnI9JCBZplNTh8lN96rYlyFGEcBNjsrc58TX/YEyjzBUfSJyAPY2d5Q4XUNDIMyEZVQ1MiJzMU41q1pWg6e1dsMOxiTJo6sowAedtsmJGnoSgcnE1jvqYc1hCNemydMAkCdLqPATh722s6/S4mIk9XnN9TaJqZp3y7DXUx9rOaRr48bU4ZNc7OUxXG2XYkJwMqVTxrccM3nwqYYeaCkW8+XVQa683uYwC23w5WteaZT/MX4f0kTznAgi5ReFHtsqgmNIzMSY5Wxgz0VAGJyxiQwzFt/fOkS1147sye5NaVlYgrHh7QK8asTaMA7+VPchw0akDRNMXDTIU1shSOIL9plETaOWlKDQ5DMS4pmP80F3p1xexK+AbUPM0Y+wFjniYH+IcZVHFJTXfXNCiVUJ+QL9xsTVWtXSm/gOTSZPnC8eYp7eBkzadE+HYf+6VyGbUJjf20PFWp6XtnvsYkdObT4YQaHHdNXaJocHZZVAWbIp0uKim/7t0xcRSyeB/DUQLBi3g2/PL8YTaVMw8ckxzd4sma5CTK3B2ERQejswoHJzkZkJp2UhucVfF3lt0GAYnL0pQPud8Q/KSMPBXkZN6msZfiDaXuQLbqDCtj0TRqjH0GYFtTjP38YsyBpAAkoyg1TxNNgyhCm+HgNi0Ys3bEJTnZXVPCC2RqSrYwDCwjQGqaZnzbYSR8A7JGZZq0RmS1466pSxQNzi4LkTwZ+HROlLlkU2gUY6bCQcU4zXOHBmQlilCpMtwW0dCUk5zc0NB0yEj5BRRNUwqHINJOItSrDNdhDTRtMBTjRo1u32XlKWnK24h3Uhpx2i3jIHwDSiOusbjhHfvprxGashXj+GPa4kZSfoFqlcE6oZS/uOHN03x+kqSmczXi8cdOyg4O/XstinfRXEM88s9Y3IgGh0FTlyganF0WdONklIFto7MdHANSMlTSXyNQ5myFI36zXtqKgxFlDkhNswoH5w5OKykcw4zRRSvKKlvhSDRN8YfZVDRN4+SYhMjTDCQ9J426Wc/PUyrGXJrSLZe0RpxME9nyNNDJ04RGzbiDM8xqGpMGlqsYy7GfttPoS9P55CnxkLQacfY8TZlPGUn0gGSFZS1uBow7jS5RNDi7LOgWT+aATB59cFApW8mp+kFGJogVBwNcDFAGZEoxpoHKwd0BlEkug6EiJrma+4BsE0Mls2mMJ4cyk6ZEbE2zo+gmj1k4uDuAkqcZjThp2uTQVGGopMVQEL55NKVinOZCT3nKpykRsDWKMQMAU0dTKmIcsEZAaXBSYIa9Ie/Yrxlo2mKYT5t1DU0ZYY2A2jTOzlNOEj2gl6eDiM+E1iWKBmeXRU00ODrFmGGSa9KADKZutE2934SItFwrjjjt0hzTacXMNiCJ9ZOlKTWNDJouNFcA5GlK29RcTWOsaWqD0+eDNQJAtUQMlfw85YCLqeC9tBjRbgMDkRaQjXg/pxizN40ZeToM+PJUNuLpmnI3OIKCm7K46Yqx777LCCSkdug14hyEb+LMZJGFpd2G+7V0QMnTlGvbA0bCNyBr1DCrwWH0vXOJosHZZSHAe5mFI/7YZjjYSJPcKAjQ7c+eyDkheIAsxmmob+l/wzQgCbyXWTjijw0GTelg9CgIMBjOvhEjYY1MqzjoacoBwQPkJJfZNCZvxbEybisWH4NBnqZceRo/lklrcAgsyJ6nGmOfoxgTk2pYCjAMZz9u4Nc0ydPUxQ2BBVneTiAKdMZ+i0HTVpN2xGMC9qxgn0+Rs7hhhDUCennaTxqc4aS4RVWEElp0UYHddi8ci00J3ltPA0UlA7LGNiDjwpE2yXF6tQDy+mcWfIvTxmCxLTVd2zwx8zWS8ssDwqpE2UCzHrum+UAzUTgYgG0LiR0FkA7e4yQnA5JTMkghtgq7Da6mkTTN8IXjRO6reZoKiWO0hgDUsZ+Wp8yaapCFOanpU9DN7mzopmgaGcCCQH7TKGjUbHmaX6MoT4sGp4ipoKuKWdcMQ4HdZthtUApHJ6VwhIwoc0DeHBqkUHBpF4KrGNPB4ewByYfcX5wqxrNvNgwFsI23aUxrcGi3gQPYBijFOIWfFEWRePTBoqlCFu6kaEoNTo27GKdqygfBA/TsKIYC1uhejJeUPF1PoYrTmGHP07Sxz0j4BpTdhhRNJxPePF1QODNp/CRBTmagUQP5eSpJ9PNrGqU1hHueukTR4OyykMV4duEIw5E4h8AxyZXLFQUUtTrzNaJwMMDFAHmWZ5jCURADkik9Gzl2FJOxgjJngOCVy1VUk7M3m2m7DYw2BoC8OZQGiBRNI5OmtZw87Q0HCo16xfn96rU6KoKhsjrzNSEjrBGQQLPBnDRtVLKhm2EoCd8chaNWawpN08jC3GNfFOM0TUPepjEvT7sDSfjmAGA26zFVHAA6KaR2CRXlWjDm5SkzVLSavWAcTJHoiwanCCXqgtg6+yH0hgrBY6CnAgooKsVUcCRWcTwDspaDpBd4eK4BmQOJ21AmIo5iDEAhtqZoGvEW4wqym0ZO5D6gTHIpO40qPXWh7b7TCEjwXuoODiORFpCN+CiFLEy7EBxEWgBoJLfNhima0hVqgIecDMixn7rbIIoxD3JfMFRSNB1wj/0cAva64t22xDD2gyAQeZqmaegpT9PnU4I1ci0Ys+dTdTdQ3SXciSganF0WAp+eVoyVZ+Xq+RmXIFBUN+U6bMhITgZUsvDsg40SD88zyTVzaM3rHbVw8GgqgGYpvA/aMufStJoDiePWNI+APUVOTm6VuUYtqVHdFLKwbHB4NR2m5GkoiLTz0VR93MlRjAF17KflKV335dppJArufPM0bT5VLSM4zooBKsg0JU99jf20PJ3w7uAIqnjKrtjG5qr4O1ee2kbR4OyykByFtAEZD5ogilBj4IsAKigqu3CwDchSNihKeLVwNTgCEjdb025SjEtRhGaNZyKv5cC3OMnJgLyNlVaMB8zWEHmaEliwEkWoMv2OpGlaIz4KeBtxusY7TCvG3JrmFOMNhfBdr3PlafwxDfPPvbjJLcbM1HS6NDBKsU1R87Rc4eLSxB/zxn6NCYInHk+n0JqHzITvPOjmRp+YWxEqVZ6zW7ZRNDi7LNo5ZGF6Vs6F3Y6/F4H3Uq6JC9In14BMCkcKR0GwN5gGZL6mCXI/4kHuA8okl8L7CD1pmgbfCpnJye2cSY52rrjoqYC8OpxWOIaE3Gdq/Cul7F0x7jxtNXPytEtjn1PTnEackZoOqJyvtKaR+FBMmublqTL2uaKa04gLPhQTBK8aJJqmUMWHzITvVi1nwchMoneJosHZZUEHh9NAUV1m7DaQj6QXICwmaBMdrkstxrSDwzUgG9lAs01RjFneDoACMxzMbhpDUYznpSnh4XlWqRIQOfvz3PTU+HtlE7BHwsaASdMcqjg1jTUmTVs5FFx6jMSbp9kEbAJgcnB3gHzrBG7KL/GT0kjtXWZqOpCfpxIsyLS4oR3xFJghGTdzjf3cRlz43rG8nVMUDc4uiwUFFBVNtmdIz8ckR6CoFKAZJ3IfUApHCihKkj55BqTQNMBsTXv8xZiIremaxh9bNabCkUMWptUd2w6OQsGdpWnfR+HI4dJIlhHTyrick6eC8M2Up8l5hbRGnGjUvE0jQeJydhu48nTemoqxP1vTnmjEea5Qq98rbUecW1MJMs3eEeebT7Op4mLss7ybWxQNzi4LFb4164Bqd8ALbAPkzZo0UJTAwzNQfgGVoTL7miENyDIT5ZeIrVEQzNyl6hJcjHOSE2yK2ZqKSa7BNMkRfCuF2CpWxkwQPMrTSRBgONzecHSZadRAvh0FpzUEkM/7GDHTqBeTYjwOAgyG2/OGiLSsmuYQsCWskWunMds2hfK0wqRpO7nFMwoCjMLtt4wEWJC1aSSYYfbipsnA3QHyac3cAEy6Th8GAUbh9nM/3FBRlyganF0WywsSFLU2gy5Kz8rrHopxPwUURZPcAtOAzAPv0UqkzuTVot6MmkVr9jEg8+BbpGmbuRinAc1GzLtiU5p2T277PO0IcMHFgPw8JcI3B3IfAOrlbLJwyEz5XVxQNFWuL1P0vTSNlKcp17aTCrHYYLqWnkPApnN5DSYI3hTMcAZZuO+zaUzZafSVp2mASGoauUj0UwTsGZwv+Si1aHCK2BLtRluAojZm0EW5jdMAeaAvjYIrSJ9c133zYIbMELyF5iKCRNOZxVg8TuEvxuEoBWYo4GIrLO9XzyELC02ZbsMstVaEpmsz85QKB98UU8mg4EZRJCm/TFf96YZbWjGmBocrT5eVn3tzRiMurCEYNa0GpOn2HZwoitAXecqkac7iRoIFeZpGdcGoXl+m6Ic0nzJqSuC9GfOpmqcqndslcuGwgvDNlKetU8TfZ1l89D2MfdvY+Z+giKkolUviRP+s7rg/Iq8W/kluMOOa4TAcSnIy0yTXEIUjbUBS4eApxuVKWYFvbX/sR5rWODWlpnEG0Kw/HAhyMhd3h4Bmo1RN40muzgVsq5TF+ZqOAvWjEIWDNU/j3adZuw39QV9oylY4cgjY1DTWuWCNlYoARG7MoOCSpqxjPwMQ2el1BOV3sc2saVqeikac57xfvVoTVPH1WfNpSD5NPLcnAdWKZnuednodSfnlGvs1zQUjk6aNej2TgE2u5jVGTW2jaHB2YYjCMeMMDm17cg5IATSbMcmpVMrlhVO2fd4mBNAsdUASsI1nQAKKpjMaHOF/MydNVQPO5TaPptTgDFN4H6IYM2oqGvH+9klO4OGZKL9AdjFe70hNl5iKcR54z0+ephOw+yG5l/NrGs7SVHlMtsI09vPydCjylKcRB1Sq+Oq2z9HZI1ZNBesne+xzadrIoTVTnjaY8nSK1jxD0+EobhorjJraRtHg7MLIbHCE/w3PbRgge0CubyiFY4GncBB8K+2aoaT88jc43cGsYkwrDj5N6RbIKMouHOq5C5fIK8bDRFOuK9RANiRuMPaYpzMYKurj3EUmPDxxStJ4H6EHTesZY38oPIUYNU3OZcwCRG5047EfRBFaTOfvGjm2KVSkyZeLIyhPN3vb81RoynS7UP1esxrxzU78iLwURWIedI08WjONfS6wICCvgM9qxGlxwzmf2kbR4OzCyKLg0vkDzuTJIgtv9uLCUZ9EqDCRPls5FFxacdRZizHBt9I1rYLn9wPyCkc8ydUnEcplLk2zJzlBpGXUVADNZjQ4QlPOwpGRpxtdmaflMjckLq1wEASPp1ABUtPODKr4kJD7TAfF4+9FXJr0prHBCMAkTdMbceJD8Wkqx/4sTYmaztng5Ocpp6bUKOU2jYx5mrW4EZoy5qltFA3OLows8J60MeCc5NKvGZJXCyfpU5CFU7JvyHzdF1CAZjPAe0NmsCAA1ARZeLum3UTTBqOmgk2Rsis2ZGZvAHmNONFT+fKUboHMKsYdD5oSIDJM0zRpGnnzNP44CxBJhYMLLAjkLW5WAchdJY7Io4pTMfah6SyysISK8lFbquV0mGFnBzSlsd9i1DR7wVg0OEVkRBZdVCD3ma78AUBdwLdmDUhqcNjeDq1GNnyLBmSbibsDKMV4BptiKGwM+DStaWjKCcGjG25pBGw5yfFpmgU0GwrKrwdNZzXi/dX4NayaZhOwqUHnLByC9RPOWtzw5ymB90YzwHud5GxVnZFIS8areWOfy/gSkLd5BjPzlCB4jHlaSgfvdYhEz6hpHql94EHTagbIlDStMeETXKJocHZh0GHX3gz41lBgtxkHZCWd97HZp2LMd4V6UYVvjbavHGlAtlkHJE1yMzT1MCAlXXRG4RhQ08in6UIrwfyXAozH299zIMCCPDwTIBsS56MRr2ZoSlBMXk1XAMTE1sl4+9gQedrk07SGjMVNxJ+n9YymUfqJMY59QWtGiqbxR9ZGPKMYczNiAHVxM2vs82u60FJI7TN2MAVzizFPhRXNjPlUaBoUDU4RM4KSZzgDFOVnkiOGyqxJjh9lvqiwX8ghWQ2Ci3FxdwCF1jyrGHvQlJrGWRTcrgfuzrJycyhL0wUfk9wMAjYB22oBzxVqQM3T7ZqKlbGHBgeYvRVPxZgLnwCoFNx0TatM19IBBRA5Q9PekJ8Rs7gQ518UBOjMeGTEzdwC8jQlwjenpumNuLTaYdS0qZLatzdxfcHdYcxTATOc1TRSnhYNThEzopoBNOOGiwESaDaLodIbUuHgS5XlxRxQlGBvcA7IdLLwUIAFGa+mZgDNfADblhdWxN+3UnCjyUQUjgUmsCCgwgy38z7o0RxZSHBErZpfjDk1VRlFa1s0nYzHIk+XGfM0i6FCj5HqJb48zSILC00Zy8RyhqbRZIJ+yUcxTh/7kmXEp2kjw4pGNI2Mmk5RxTenQaaT8UhwzDjn00qUpSmNfT5NbaNocHZh0GHXrGJcLzPyTDKAZnRmhbNw1GsNBb41Pcn1+hIutsLEMwFUhsqsYsw/ydUzYIYCLsbIiWjU2wK+tbZlB2c47CrANh72BqAQW2c24vzcnWbyvWYh6QUEj1HTdqONUgpVvNPfQORF02Rxk9WIMzaNWY34wMPYbzWWJFV8y+Kmq/CUFpkYMQBQIZDpjEZ8yAzBA7Jhhj0PY3+htayQ2lenPqf+9zIT5gPIXoQPk6MOnDXKNooGZxcGMVRmwbeoGDcYmQbNDFAUbetyMw0EsXVL4VhVIXiLnJOcRoPDOMllwbd8gAURBAISt13T4+LvK4yaUiMeztBUcHc4Na2layogeIyalsoqAXt16nOrCh+KtXBkACIFPoE1T6kYbz+74YO5FZRUUnvG2GfdvU2nigsIHuN8Snk6mrFgHHjI0ylS+5amcW1D7uiscDbiWfOph7FvG0WDswuDTvTPGpB0NZUTLtZIDvPO4n34mOQAeXVza+HYUEBYC03G2ymCTTFrkuNnxDRr6bwPX5oKSNwWuuhasm1djiIsMrmXA/Kge3bhYNSUuDQzKLgDDxA8QN7K2mqbsp7kaSWK0G7y/Y5ycTNr7JOmfP8Pm4JLs70YSz6UpzzdoilRfqtRhIUWI68pQ1Ma+9SUcASN/eGsxY0HPhQgNd2ap2tJntYmEep1vp2/atYinECtjJrahtcG5+TJk3jVq16FpaUlrKys4LWvfS02N7cfLKO4//77EQTBzD8f/vCHxetmff5DH/qQz19lrkE3T0Yz2BQ+BiSdrp/Z4HhgxADytkt3C+Z/PTHEqzOCsAB5gHgwq2kk9garpivx+81T00kCidvS4JDdRj2KUK7wazqc5WHmgWci8AKldE05GTEA0EjydHPLbgM9Wm1MGO+lQ2o6sxH3kKd0q27W2O974pnUUhpxOo9Xn0QIUq4820RVI085r/q3GyvJ905vxGuMHDNApTWvTv37hjL2OYPYabPOitEChJO5ZRteWcqvetWrcPjwYdx6660IwxCXXXYZXve61+EDH/jA/7+9b4+yqrjT/fY5p8/71e+moXkJBlSMCII87iQ3sCaoiZpwk2UWM2Li6DXCjZjM+BijsxIFTJzrmujKGldmotEbMk6cK07idZzFgNGYEFRGEh+IZmIEge4GmvN+dZ9d949dVXvv06eRbut3umnrW6sXdJ/TXbu//lXVr6p+31d139/T04OjR4+6vvaDH/wA9913Hy655BLX1x955BGsWbNGfp5MJpU//3ghYFj1G5U6Nv9WhzSUdsho0NoOrmcSV6mWAK/6iUMkOPmaBCdb5C6/avsjAsKbok7SKDgN+hUOclzZUKrDadksAR61HjGAg9Oa6yhsl1+lzTk4rRenDICBsEJOxSWadePUtOJUpZ8J4Egaa+JU7DyqjlM7ER+Z06BCCbVQ4DS271vr6lpOM3n1nluAI2msO57yOFXIqfD6KdXZPqiYZcCj1j4BcPT9Yk2tGIGxIAAERNJ4Ck6DfnWcjhVkCc7+/fvx7LPP4uWXX8bixYsBAA8++CAuvfRS/O3f/i26u7uHfY/X60VXV5fra9u3b8cXv/hFRKPubDCZTA5770gol8sol+0/RCYz3LJ7IsHvCwFmfaMo2SEV+pmISzSLHgNgDHCsnipmmQ9yaiV/lirLHGafLu42UelnAvC6BRMo1zHeE5xGFHIqLnwseob/HpUqH+QUT8aC02LNPUY5adaomFNvCGBA5RScRhV6GQlOS3VW9zJOFU8cluycDUsaKTxigFNzWpZxqpDT6Kk4rXBO1fb9AOe0WNP3C9KskYjTOuOp5FTlgvEUcTpIZIJnJY1s+HhK4A8F2IKMSh1Xcdn3Q+Of4JAdUe3evRvJZFImNwCwevVqeDwe7Nmz57R+xt69e7Fv3z5ce+21w17bsGED2trasGTJEjz88MN1DY4Etm7dikQiIT96enpG/ws1EKKIsFzHl0b4mcSUDnJtACzjvULNhXQigP1exRMHL7IrVNxHlnLiULzbIAre6g9y1r/CLE8FWmLtACxOiyNwGlA9yAmDyEF3e3miyVgoT+pPxta/EYWy9Dgvkqx4DJTLbk8TqolDxGmxNk4JDNsA+5LJU8VpTCGnCd73yx4DlYr7uIHKkVbc3F2o1EzGBP5QgGMyrpuIW/8q5ZQnOGWPgaFB9w4HhecWYO+KFSruvk8Xpx88nqrkdKwgS3B6e3vR0dHh+prP50NLSwt6e3tP62f88Ic/xPz587F8+XLX17/97W/jpz/9KXbs2IG1a9fixhtvxIMPPjjiz7n99tuRTqflx6FDh0b/CzUQ9i3G9RxprX9Vmosl+WQMACezx1yvDRIYYQFAgFmbh7XuotIET3FohprEZZT1OOVy35A6NUwybnN6Yhin1qAQUOhlBNgTR3GwdjIWhm1Ek3E9iTHnNK5wkEvG7fEknXNzKiYvlV5GABBA/TgtEk3Goii77uKGgNNmR5yezNTEKWjiNMDjdFjfrxBx6uN9v8Z4jzFm++4oVG0lYs44PeF6TRpgKo7TJj6e1vZ9Cn8oAAjIvj88Tim8jMaKUf/Wt91224iFwOLjrbfe+tAPViwW8ZOf/KTu7s2dd96JFStWYOHChbj11ltxyy234L777hvxZwUCAcTjcdfHREawydouLddMHNUh21ws7jB2+7CIhhweKrnayZjL0hWbNvl5gW1pqGbiGFTvngrYtxPXTsbVoarskImoug4ZDcfgFd4U2eOu18RkHFDMqfSlqXFrFjs6ypNGoRap4bQyWJHmYnGFE0csFJecpjJuTm3fHcVJI0aIU36VglKpP+zCzEqN10+lUkZFcKrQIyYRTkqvn1Rt0ig5Jer7NQmOuAhXpYQasOO0XMNpqVzGoBhPFXpuJSLN0pcmVbu4ETYfihMc/0iJOIGxIOBUirk5LZTzGBI+ZgrtE8aKUdfgfOMb38A111xzyvfMnj0bXV1d6O/vd319aGgIAwMDp1U78y//8i8oFAq4+uqrP/C9S5cuxd13341yuYxAYPztoT8sxCWTtVX4mUJamoup9N4wDANBkyHnNYY5YVJ4xACAH9aRV61JHIUJHgBEAuK+FjenaYc6plmhR4xhGAibDFmvMWwVJ+78Us1pgNf01BpEkvjuwL4vqFQjhz3piCGVXkZerwdBxpA3DKTzNZyKiUN5nFoFtrVJo0h4/GRx6ubU6RGTjKnr+x6vF0HGUDAMpGoS8SECzy1A9P38sL4v4tSnmNORkkaX747CpLGpyYeQ4LQmTqVRq2pOeSF4uVoTp1R9f4SkMZVx+O7E25S2ORaMOsFpb29He3v7B75v2bJlSKVS2Lt3LxYtWgQA2LVrF0zTxNKlSz/w+3/4wx/i8ssvP6229u3bh+bm5kmR3AC2xLh24nCZiyk0bQKAEANyALI1VfgVAiMswC4GLZs1g9yQeiMsALKAuDbBOZmhMWwDLOVCFrZnioA0wlLoEQPYcthaTktEZo2REfyTnAmdypUxAARNIO8ZbhJH4bsD2MX1tfYC0svIUJ3g1Oc05UgaVe6KARanBc9wZ2GREKj0hwJs9eCwOBVJo2L7hCiXbQ9b3DjiVFwArAoBzml2WN9Xb/MBOBY3NbLtCpE/VGQEewHBqcGY0nvvxgoyFdX8+fOxZs0aXHfddXjooYcwODiIjRs34qqrrpIKqsOHD2PVqlV47LHHsGTJEvm9v//97/HCCy/gmWeeGfZzf/7zn6Ovrw8XX3wxgsEgduzYgS1btuAv//IvqX6VhkOcXZZrdhXFROllDIGA4g7Cz71rExzpvaHQXAywJca13hTSsE3xIBcTvjQ1HirCJ8JvMviaVNcacA+VGm8KkTSq9okYyZdGmosp9t6ISSl8zU5jTsjSGbw+GjlspuCeOGwvowZxOkTDaVTKtms5TQHgnHqJvH6Ktbu33COmQZxWqkXAUJ+IS9l2Lad5O049HrWJquB0eCJOFaf1x9OKKRY3quM0CaBOnDrsEwzP+PsIk/rgbNu2DRs3bsSqVavg8Xiwdu1aPPDAA/L1wcFBHDhwAIWCe1vt4YcfxrRp0/Cnf/qnw35mU1MTvv/97+Pmm28GYwxz5szB/fffj+uuu47yV2koxO5MsUZmmOHbnUHFpk0AEDAtmWGu6FY22EZYihMcKTN0V+FXqiUuoVbbIW2JsfvrImlUbYRl/cz6vjRi1RNRzakY5Gqkm5VqkcTPJC7VIu6vU5mLWT9TTMZuToVjtEp/KMAusC0P47RMwqkodi0OW9xYx0cUnPpH8KQqyzhVzOkIcVo2aXx3ZJzW9H2xu0IynsoFY23fFz5mNH2/zGoXN2XuD6U4TsMjjKc5uvF0LCBNcFpaWkY09QOAmTNn1pV3b9myBVu2bKn7PWvWrHEZ/E1GCG+KssfA0NAgfD4rOMWqNaRYQg2IIrQqCjWTcUl6bySVthfwhoAqUEHtIFcEPEBAse9OTHr9eFCtDspVcLZgJY2qjbAAUZ9RlYobAWuQ8yCsmNOg1/JPqpXDUnnEJLnEuGgYMKtV6TydJzJrtH4m57RGDlvinKqO06A3XJfTslkk8YdKRCxOSzWcit2VoGKFESAkxuYw2XbJY3EaVaguBGyfr9qkUSQ4AcWKTafPFzNNubMgTEWDpnpObZ+vmvHUw8fTkNpjxoD0TqtJxHmcqrakGMnnK1e0xtMQAadjwfjvIWkMQ6tDZuhUNgiXSopBrkl6U9QoG/iRjsjYVUHcp1MrMxS1DqoHOacc1nkBHeXEIf0+aqWbvNeprk/xjyCHtTlVq9xIxKzJmBmGq85IHHPSTBw8iapNcIQ/VFhtbZqoP6k13RQOripvoAdsewHTMJB1HG2KO4ZIOB3Bk0qszlXX+0nZdk3fF8crQeVxanFaNQzkHZ5UeW4sSNL3pX9SbSLOn0lxnNr+SfU5DXjU1lA2c8uGWu80cRxPwelYoBOcCYhkrFXKDAcyzgQnBcA2dVKJgFSL1EzGUrX1wcXeo0FI+n3UyGGFCZ5XcYd0ev04ORWDnEnBqZBu2pwyxqTUP6mY0+AI/klilyyomNOWETxUCuUUAJo49dfhFHDGqeLie56I16pFykQJTosjTp2qJuHyS8IpG86paZooCPuEmFo1jIzT2sUN59SvWAnnjNNUxlb2invwSMZT4UvjWDAy05Q7HnGivl+u6ftl3vdVKzabHZ5UJ5x9nzBOx4KJ8RQaLnh9lswQcO82FAaF7bbagjjAPvcuOiTG5UpR+pkoT3D8Qi3iPm8TCY5YkahCk68JQdNqyykPFU6fAcWqLcA+93bKtgulvOTUaVynAuERbjEu890H1Zz6/QEE+GWTJx2TcZGQU6Gwccq2i6Wc9IhpjnUqbS80gn+SWCkrL74PBCWnzgRHeBlRcBqQcWpzmitkUOVJY3NcMadN9eO0IqX+auM0HIygSSwYHb40hYqV4KhWbAK2SKLkkG3nixnbI0Zx3x/Jk0pcTaOa04jTO83JqYhTRlr9ctrQCc4EhbgYMePwUShWRIKjPniEzLDi8KZIOTLz1uQUpe1FQvUTHLECEWaHKhHkNSFOBY44PqLktOSQww6k++T/WxOnd5fa6ULItmvtBSqGNcipnowBu0DTeURlD3JqCxsBu+al5JDDOjltTqidjMMBIYetjVM+cRBy6pQxC5ffAEHZpJBtlxx9f8Cx09GseDIWcVpGbZxafV/lBa0CIXN4nApT0SBBnAaEz5cjaRzI2HHaonpxw+0FalVNYoc8THDxpeDU6UlVEn1fsQp2rNAJzgRFsI7EuDgonD4JBjlehFZy+H2IDuljDNGQ2kEnEqwvMabskEE+nuYc0k2xLR9QrDIA7Mm44piMxVUYTYwhrJjTkaSbgtOQwhuTBUTS6LQXoPIzARz+Sc5EPGvFqd9kiIQUr1S530epxl5ArJSFMZ9KiOLsnJPTqnCkpYhTsbgZ3vcDJkPAr/YYbiTLhpIh7BPoOBXScMARpxSceob7J6V50hgwGUIBtZyO5PMljlYjhH0/5+JUyNLVChrGCp3gTFDYMsOU/JpYDQQU30IN2HJYcWkhYG89hkwGj1dtqIiL2GplhsLBleKiNikx5ufEgO386Sfk1CmHTWetQU6sflQiMYIcVnCqWmEEAAFzeCIu4xTqjTeD0u/D5nSAX9sQYgxGnRucPwykJ1XNjxW7ZLGg+vt2gnU5tRI61epCwCmFtyXG2ZzNqWrYlg21k7HFqUjUVcK2F7AnY5Ekq1YXAkDAKxIcm9OTXDASJuBU+CfVJuKy7ytWbQHOvu9MxOnmqLFAJzgTFPbtsLZ0Uzh/+hUrjAC7ANUp3TzJt8hDBHLfeNiWbjphSVPtDqsS4n4rcWM5YG/LBwz1nNpePzanWUKpfzLmkMM6BlEx6FFwKuI0X3ZwyletFHEqOC077AWER0yQgNMYVxCVjNo4FepCujh1+ieJY07Vcl/rZw73pBJxSqHaSsgEp4ZT4btDEKfBOpyWG9z3Re0fBafxETgtck4TilWwgN33c2XnHEXX98cCneBMUMjJ2OGhIoInSJHg8KsYnH4fGeERQ9AhhWy7ahgole1zarGjk1QsTQXs4mxRIwI41DCKpamAXdhXdk4cRWGCp77rCaXYoGEgX7KPcIriBvqQek7ryWFlnCq+hRqw75pyyrYzBWGfoJ7TJFdllT0GBiv2alzGaVT9fTsBiL5vq5oqhHEqb4auE6cUcl+hFCt7DBTLwzlVLfUHHOOpI05LREo4wI7TepwGCDgVcWh5p9lJlbBPUK0uBJxx6kxwaKT+Y4VOcCYo7Bt37UGuRKQwAhzKBkcVfk76RKgPk7aEXWR3LGUd2zDGpDRVtcoAcEiMK8MnDtWXNAL15bB5QhmlUw57QhTeMiZ3yZwSZFWwE5zhcRqiiFP/cA+VLCGnbUk7Do/zGgqzWrXjlIJTKTG2OS2T9n0+GTskxnku9fcTx6mwwWAOWXpLgqDvC05dSSNhnNbx+snJOFWv2nKOpwP8fr3qUFXaJ6guFAds7zRnnFakLF09p2OBTnAmKORt20O2jwKVhBqwLe7dg5yQ+6ovFg2HYlJmeCLVCwDIFbIY5B1StcIIsGXbRdcOjlDDUEzGQilmJ42SU4JBLhRMwCvksDzByRXSUpra2qyeU1Gg6UzExaqVQrVlS+FtTiml/vFIi+RUJI2p3EkpoW5NqlVtAXacujglkvsCTomx3fcLhHEaibTAU8NpOj8AU3BKsbgRC8YhZ9Jocar6ri0ACAWGx2me78YHCeI04fRO45wOZI5JTtsI4rR+36exTxgrdIIzQSFvMXYkOCU+AIUJKuIjIXGGaxcyiCsGKBIcGIYstE1lrATn2Mmj8uVWglVcUEiMHZxSytLtyygdk3GFLmk0PB6EBadpwWmvfL2dYJAT9QtOg8gyodw3EqwTp9IjRr0axvB4ZJwOcE5PpG1OW2Lq4zQg49TBKe/7IQJOw1LRaHMqXI3JOOWT8Umu1nLGaZtiqT/gkMLX6fsUcSpuMHf2fco49Xht77TaODUYQ4LiKJVz6nRql+MpAadjgU5wJijEGWbRtOtTKoSSP3EHTtFRhV8copOmAkCE1/aczNkrDsCS+wb86o+MQoJTh/mWkFBHCeS+yag1+bk5tQZYKpVBmHOayltcUsp9AbsezBmnklMC1VYiYh1vFDzOBIduMgaACK+ZOJl1x2nQZPA1qS/6lXHqmox58T1B32/mJp5FJ6dDwj6BJk5F30/Lvm/9GzQZmprUtxkyLE5L9fo+QZzGeZwWHUljaZDmZm+BCG9qgMepsKQIMfU30ANAyCvGU2ecWpzGgurH07FAJzgTFCEvL1B1+CiIFVacQEbZHLWOLwqOiChxaWqQQLkBAGF+vp/mKpiUo0NSQJyLF5mDUz6oxwg4beUOsHkXp7QyyjCfjDMFi8uTWaGEI+LUY3HqNDMUnMZDBEljbDinUg1DFad8Ms7wpDHlsE+ggKgJKTIHp9I+Qb0apoXHacFR+yr6PhWnoWGciksaaTgVKtGSMxHnC484gWorGeWcOvs+b5tCJAIAYX7dTDpn1YqJewwpFJsAEOb3W5Wdfd+gubtwrNAJzgRFmB+ZFB3eFLJDUgxy3Km44PFgsGJ1xDLvkKovvhQI8vP9XMmSpGYKQu5Lc1Gb4LTk5FTIKKPqOW1LTgVgcVouW0mVcOClUBgBTk4txUY6LwY5Gk7FWXvJIdsWg5zYFVSJlrgdp0OD1t+xJNWFNMoNwWmGX8wqJdREFwqGfcP7vs2pejWMiNO8x8DgkFWXIhJWssmYc5oVfZ+74ZJziuGcqr70FgCaeZzmPQbMqnVsIxJx6r4vOM0W6JRwgC1MccapkKUnCcbTsUAnOBMU0UASAFDklvCMMblqbSVQbnQ0T5P/7z95xGqbTxxhAhklAIT4Vm2O3wmT5RNIiKhDxjinJdicihUWRS1FV2uP/H//wGEA9o5cSPHFlwIhbjsvVDAZ4slYxqmDU3FbejMBp+0tdpyeSFk1W2W+Ixf0EU0cPE7zNXFKxyl3pa0Tp22K74UCgM5Wi1NmGOgfsPq+SBrDRGqYIFc15XicpotWghOmSnA4p0LhZ5oMeY8QNKjntJ2Pp6Zh4GTWqoURlhSqL70VCHFOharQTsRppnkRp2JxY5q2CrY9rvZqn7FCJzgTFHFe9FvkRVuFUgl5j/XnamvpGfH7xopYOIog3x7uP8knY77aCTepP/cHgCBEkZpVfJeVg5x6lQEARIPuol8npx2t6jkNhaLy4sT+k+8DsFeQkSaaM2pRSC05LYkjKhpOY0F3nGaLeRQ4p+3N6jltjiVtTgcsTsWOXMRHw2mIOzKLAnHBaZjoQsF4DaeZfA5FzqlIRpS2F2mBn3N6bOCQ1TaP0yjBtQmAHafifr1cUcQpTX1KLafpQgYlPhl3NM9Q3l5rrEWqRPtO1PR9Mk7FeFobp0TjacAaTwWnA9kBeZFwJ8F4OhboBGeCIsm39wuGO+kAgK4W9R3SMAxExCCX4js4PDMXgawadjGlVdCYL/MtVaJ7TJI1Baq9xw/K17qap5O0KTgVigax2okRFDYCQJCrmopVwWkKABCi4pQbiIliyr4TNqftrVOVt2cYhlSK9ad5nPJdzijBtQmAI2nknBYEp4yGU3EMJYp+e0+8J19ra1af4ABAhE/Gx0ScNopT0fcrKQD2rq5qJMPuQuq+4xanBmNoa+5W3p7X50VUjKdcHSo4jVGNp6Lv13JKFadha44SC8a+E1ZybDCGlqR6TscCneBMUIgCVaHA6R+wJo6gyRAI0ngMiGJKoRYpeqzMPBZSX0sBOAv/rLPp/KB1BBAiuMMIsJ1+C4LTlNUhgyaDP0CzFS8UOKm8VfhX4KudOBGntrLBqp8q8GOVMBGnLTFRTGlxepwn4mHThL+JZitecCpuvC4ScyrjlHOa5yvkIMG9UICzQNW9UxU2TTQ10RwXS/VdTnBqTVpknHrcRb+C0xDBtQmAbXQnFozHeJxGTAavj1bRKFRNgtNYWH2JAQCEBKdc1SR2cqjqqJL8CFrE6TG+Sx01aVRbY4FOcCYoWhNWBpzzGKgOVXEyY60CIkQqA8Deykzzgj/7HhOaDhkWqiZ+3i9WHiGiYtE2B6dmtYoTfAcgSshpUCgbuFJMJKxiElPenpcX/fK6FLHrECSqo2pL2sWU1aqJAc5phEi5AQAhwSkvSi/w3SMhIVeNiM/NabFqHf/RxamlaMwb1p1iJ7NW3482glMep2KXk6KOCnAoGk1RfE/b99sFpx43pxG6ro8Qr30Rlg15zqmwj1DenlTfiTi1Ep2gQbPQaE3YfR+ArDUKEwkaxgKd4ExQTGmztqKrhoFj6eNIcb8IIQWkQJCbz2X5UVGeT8YtCZqCsQh3+hXHNsJLJeSh2U3p4DUhVcPAQHYAKX6zd4SQ05DglKuacpzTViJOw3534Z9YIYe9NLt+Xbzod9AwMJAbkDtVlHEqOBWqphwvMWiJ02yLixo0UaBa5DuOISJORcF/xWMglU/JHdVGcCoUjULQIBYFqiFUTSVelyI59RFxyusWyx4DqVwamVwD4lQsGItuTptj6h3FASAyLE5p+34HP9oreQzkCjk5R0WICsXHAp3gTFAkop2ySK134H3paxImqogH7DqNXDmNanUQOXk3jPpaCmB4kZpYeVAVNbckO6VFfP/J95EpCt8dmiI8wOa0UEmjMliRq50OoloKUdtTRIM4TUyRFvG9x99HpmjtAFAVNgJ2jVa+ksbQYFkWircmaeI0ItR3vIaCmtO2ZpvTvhPvI0NcfA/Yxb25cgrFUlFy2p6kjlMuS2e0xfdtjpqQ3hOHkJHF9zSF4oDd9/PlNCqVImnxPeBQNRluTsN+mjhtd4xhvScOSnk6JaejhU5wJigMr9cuUE0dlhe1UakMACDkKPw7kToq7zHpaqPpkImQKFC1zqaLfOVBVdjo8fpchdRiVyVMVNgIuFVNfScOg0lO1ReKA0AiXMOpKBb1J0na83ibJKfHU0eQ47t/DYnTwSz6uOoHALrbZpK0ZysaufpOFIrzxEc1vL6Ag9PDsvieqlAcsM08i0M5V6F4ZxtN8X28Nk45pxEiTn1NAYRN64joWOqI9IkKksYpT3AGMy5Bw5R2Gk5jcjzlyltZ1EzjSeP3h+pyShmno4VOcCYwZJFa+ghyoiKeqLARsN2Ti0M5HDlmqQz8JkNLTL25GAAkYsI92eokdrEonUmUsIhPpQ+TFzUDduFfsZqTheIBkyEcollVNddyClEoTvM3BBxFv+nDyJUtTqkKcAHbQ6hYzeHocauwMWgyxKM0nI4Up1S1aYBdG3IyddguwG1EnA5lZVFzyDQRJCq+b5bF6ZxTLmhIEBU1A3YN04nUEeRE36eMU8lpDr1cYRQ2TUSCNJzGo6KQumY8JTCHFJDXQ6SPOgrF6TgdLXSCM4ER4VvSqdxh5LivCZXKALBX+UWWl7L0iMlgGDRnqh0tMwEAGa9V9CsLG6M0Z9QAEDEtTk9kD8uiZioHXACINiUBAHmWx/G0xSllUXNnyywAQNrj5pSqqBkAoryO4WT2MApDVpwKG3cKxJqsHb6CmUd/yo5TKjg5ZaYpJ5AkUQEuYMfpQPaI5JSqABewPYQKLCfjlLJQvKN5JgAg4wHAGPKiUJyoABewOT2ZPYw8v78sTGS6B9h9v2DmHHFK1pyM0yw/yRRx2kLKqd33i8SF4mOBTnAmMKLcvyBV7EOuamXHMSIzMwBIBK0VaQ5F9Ket3YY4YRHezKkfA2AVqPYOHELaa01SnURn1AAQ45yezPciz9UwUS/Nyh8AYgGb02Npa2UcI+R0epfFacVj4HjqfcnpFAJzSIGYyeO00Iuc4NRHx2kyaK3ycyjieCPitNvitOwxcDx1BGk+gXQlaY4aACDKOT2RP4q8aU0cUcK+HwsITkvoz1i7DZScTuNxWvJ4MJA+irTXWkRN5YseCsRM6zgqVTiKnGnFKe14anGaRxHH04f4MxD2/SkWpwWPB6l0P1Kc0ykN4PRE7jByMk6TZO2NFjrBmcCIwsqEM+UTyMFSGcSDdFu4LVEhox7CQNaS+8YIC8ZaYm3yDPft9/bKwsZpnR8jazPCbxVOlU4gB0tl0BBOjUEcz1qrODEoUKA1YXO6/91XZGFjz5T5ZG0KTrOV48jxCyIThJwmI5YCLecZxEBOSP3pOG1LdCAkOd0jXYV7uug4jXJO06XjMk5FEkIBEadZo4IBKUunq6XobO6SjtSv/9du6So8o3seWZtyPC0dc8Qp3TFjc8Taic56KhjIN4DTpM3p7/7rV9JVeNoUQk65BD1VPIZ8AzgdLXSCM4EhdhayQ2nkuJyyJUx3fNOWsApf0x4TqZIlo4wy2u3GZNXqhG+89ysAQBNjmEpUgAsAMa8lT80MpZHlhY0tUbp7U7qabU7TRUtGKSYvChiGgQTn9DXOqd9kpDs4UQ/ndDCNrIdzGqHjtD1h7ZxkPCZSJUsJ1zBO/2hxGjAZulrp3FptTlPI8mLRtihde53cyTvtMZHmfT9GyKnH40Gyak3Gr/3x1wCsOirhq0SBCO/72aEUcg2I09a4HadpEacg5NTrtTl990UAVh1VRzPd7xj1WBL0dOWk7PuUcTpa6ARnAiPht4pt02YOGa+lNmhN0G2Ld7fPsdrzGkiVLRlljMhDQSDGz8X/mH4LAJCsMnh9dHLYOOc0Z+aQ5px2EnI6tcPBacVSGYhBgQpxwWmKc2oyeLyUnFo1MVkzh4zH4rSdkNMpbWcBsDhNVyxpqkgIqCCOFv6Y2g8ASJog5jQJwM1pJ8GdSQLT2uw4zQxacSoSAirYcWpxmqgChoduShJxmqnmkOa1ae1JOk5FnKa8BtKc05iPOk5rOTXIaigBIM7r4XJmFhnOKWWcjhY6wZnAaAlbhaE5lJDi24097XPJ2pszdR4MxmAaBvqqlp9JvIn22vsYsyrujwxauxti0KNCkm+fZlGSZ9TTOug4nT3V2h6uGgb6Tc6pn0YGLyBqt44OcU6rtJw2h60iRien0zvpOD1rqnU0NGQY6K9aibhYDFBBxukQ392o0g6ddpwWHXE6h6y9WTxOhwwDx0wraWxU35dxStz3W0I8TllR1vxQxukcV5xanCb8dIomwK4xPMI5jTVwPBWc9hByOlroBGcCo4MXMR71Dcrz1LnTzyFrLxyKIM7PcA82WWZmIsmiQoy7Fh/i7cWJLoYTaE9YRzW9vgoG+cpm1lTC+pRQDPGqtbI55OOchmg5jXJOxd8wRigvBoD2uIhTm9Ozes4lay8WTSAmOB23OKXltCNhczrEOZ09lY7TeLRZcvqerzGcRrnSTsRpnDxOLWO6w00WpwZjmDONjtNkvBXRcYrThnHKTWAP+8qS05nddOPpaKETnAmMmd0fBwCkvdafqXnIRCJGW8DVylf7Kd7mtFa6gl8AaA5YHf6k+B0NOlUDAJzds8jVXsuQiWSMrngTANqHvK42e9ppB4AWv8Wp+Bu2eJKk7c3icSp+v9YhE9Ew7S5VO99BkZy20hVSAjanMk6JOZ0z7UJXe21DJqIR2r7RxjkVcTOjg24xBQDNTdaOyskGxemMKecDsH+/tipDKER7ZFTLaU8bMaf+dld71Jye1X0BAPtv2F5lCBNzOhqQJTibN2/G8uXLEQ6HkUwmT+t7GGO46667MGXKFIRCIaxevRrvvPOO6z0DAwNYt24d4vE4kskkrr32WuRyOYLfYPxx3uwl8Dv8Pdqr9BbY7abbhOpjM5eQtjcl7t52bw/RFqidO3sJmlhjOW2Dm9NzZi4lbW9aws1pW4CuyBAAFsy5WF4rAgDtVfqbhNtq4nT+LFpOu2KzXZ93hGmuhRA4b87ShnNa2/fnE/f9YXFK3Pc/fvYKeB2cto1DnM4jjtMp0bNcn3eEaa7aEFgwt/GcjgZkCU6lUsEXvvAFfPWrXz3t7/nud7+LBx54AA899BD27NmDSCSCT3/60yiVSvI969atwxtvvIEdO3bg6aefxgsvvIDrr7+e4lcYdwQDQUwZsj9vA31m3OG3t1CDJsO8GReQtjd/2mLX59NbaHeMAoEgugbtz1sbwGmbz951C5oMc3vOJ23v7GmLXJ/3EO/ChYNhdDU4TtubbPOysGlibs8C0vY+NtXNKXWchgJuThsSp012nIZNE2cRHokBwNzuC12fT2+h3YWLBCPodHDabtB5NQl0NNm7w2HTlHU5VDh7qpvTGcQ7m5FQ1MVpK+g5HQ3IEpxvfetbuPnmm7FgwekNPIwx/N3f/R2++c1v4oorrsD555+Pxx57DEeOHMFTTz0FANi/fz+effZZ/OM//iOWLl2KlStX4sEHH8Tjjz+OI0eOjPizy+UyMpmM6+NMQZdpB8yM8FmneKcazG61J9+Zgz54vbQ7HEvOWyUvFgSAped8hrQ9AOhmNqczI2eTtze37ePy/7MGfaTqGwBYNP9TLk4/cf4VpO0BQLdpT8AzovRFCWVyzwAADgZJREFUhrNb7HFlZsVPzunFC1a5Pl967uWk7QG1nNLH6ZxWB6eD9JwuOudTrs//5IIrSdsDgKmOHZUZDej7s5ttTmc1Ik7PW13zOX3fd3I6K0ab+I8WE6YG591330Vvby9Wr7b/QIlEAkuXLsXu3bsBALt370YymcTixfaqf/Xq1fB4PNizZ8+IP3vr1q1IJBLyo6eHzhNENVZM+e8AAC9jWLNoPXl7V6y8HhFuanZBmHYFBwChYAxLKpZsek7FwMdmXkDe5rKuTwKwOL1k0dXk7V2+8n9K870FIXpOY5EkLqpYg87ZFQ9mTjuPvM3lnZ8EwOP0wkbE6Q2S0wui9L9fJNyMJWWrKPbsigdzp9P/HRe3/TcAgI8xXLqYntPLV9hxen6YntNkrBUXlS1fmI+VPZhOaEgncHHHJwBYnF6y+Bry9px9/4IY7c4tAMSirbioZHE6r+zFrKn0Ccei1j8BwMfTi64hb280mDD3mvf29gIAOjvdVeadnZ3ytd7eXnR0uO/V8Pl8aGlpke+ph9tvvx1f//rX5eeZTOaMSXLWX/Zt5LYXMbVlJi6c/6kP/oYPifaWabhn/u149d3n8bW1D5C3BwD3fO7HeHTH3Viz/PSPMz8MvvKZe+B5ZgjN0R5cMO+T5O21t0zDd869A2++/0tc+5n7ydsDgDs/83/wxC+24POf2tiQ9r78mXtQ2F7CtNbZuGDeJ8jb62zrwT3zbsW+917E1z7/PfL2AGDzldvw6H/cjUtW3tiQ9m648l4EnmFojc7A+Wf/CXl7nW0zcO85t2P/4V/jLz77v8nbA4BvXvoo/u8L38H/+NT/akh7f/HZrSg9Wcb0tjlYcPZK8vamtM/E3fNuxe/e+xVuWtugOP3cj/HYf2zGZSsb0/dvvPJehP6fifbEbJw3Z0VD2jxdGIw59rI/ALfddhu+853vnPI9+/fvx7x5dib+ox/9CJs2bUIqlTrl9/3617/GihUrcOTIEUyZYhdFfvGLX4RhGPjnf/5nbNmyBY8++igOHDjg+t6Ojg5861vfOu16n0wmg0QigXQ6jXh8Yp0ZamhoaGhoaNTHaObvUe3gfOMb38A111xzyvfMnj37lK+PhK4u6wqCvr4+V4LT19eHCy64QL6nv7/f9X1DQ0MYGBiQ36+hoaGhoaGhMaoEp729He3tND4ss2bNQldXF3bu3CkTmkwmgz179sidmWXLliGVSmHv3r1YtMhSNezatQumaWLpUlr5nYaGhoaGhsaZA7Ii44MHD2Lfvn04ePAgqtUq9u3bh3379rk8a+bNm4ft27cDsC6027RpE+655x787Gc/w2uvvYarr74a3d3duPLKKwEA8+fPx5o1a3DdddfhpZdewq9+9Sts3LgRV111Fbq7J84FXxoaGhoaGhrjC7Ii47vuuguPPvqo/HzhwoUAgOeeew6f/OQnAQAHDhxAOp2W77nllluQz+dx/fXXI5VKYeXKlXj22WcRDAble7Zt24aNGzdi1apV8Hg8WLt2LR54oDHFsBoaGhoaGhpnBkZVZDxZoIuMNTQ0NDQ0zjyMZv6eMD44GhoaGhoaGhqqoBMcDQ0NDQ0NjUkHneBoaGhoaGhoTDroBEdDQ0NDQ0Nj0kEnOBoaGhoaGhqTDjrB0dDQ0NDQ0Jh00AmOhoaGhoaGxqSDTnA0NDQ0NDQ0Jh3InIwnMoS3YSaTGecn0dDQ0NDQ0DhdiHn7dDyKP5IJTjabBQD09PSM85NoaGhoaGhojBbZbBaJROKU7/lIXtVgmiaOHDmCWCwGwzCU/uxMJoOenh4cOnRIXwNBCM1zY6B5bgw0z42B5rlxoOKaMYZsNovu7m54PKeusvlI7uB4PB5MmzaNtI14PK47UAOgeW4MNM+Ngea5MdA8Nw4UXH/Qzo2ALjLW0NDQ0NDQmHTQCY6GhoaGhobGpINOcBQjEAjgb/7mbxAIBMb7USY1NM+Ngea5MdA8Nwaa58ZhInD9kSwy1tDQ0NDQ0Jjc0Ds4GhoaGhoaGpMOOsHR0NDQ0NDQmHTQCY6GhoaGhobGpINOcDQ0NDQ0NDQmHXSCo6GhoaGhoTHpoBMchfj+97+PmTNnIhgMYunSpXjppZfG+5HOaGzduhUXXXQRYrEYOjo6cOWVV+LAgQOu95RKJWzYsAGtra2IRqNYu3Yt+vr6xumJJwfuvfdeGIaBTZs2ya9pntXg8OHD+LM/+zO0trYiFAphwYIFeOWVV+TrjDHcddddmDJlCkKhEFavXo133nlnHJ/4zES1WsWdd96JWbNmIRQK4ayzzsLdd9/tuqBRcz16vPDCC/jsZz+L7u5uGIaBp556yvX66XA6MDCAdevWIR6PI5lM4tprr0Uul6N5YKahBI8//jjz+/3s4YcfZm+88Qa77rrrWDKZZH19feP9aGcsPv3pT7NHHnmEvf7662zfvn3s0ksvZdOnT2e5XE6+54YbbmA9PT1s586d7JVXXmEXX3wxW758+Tg+9ZmNl156ic2cOZOdf/757KabbpJf1zx/eAwMDLAZM2awa665hu3Zs4f94Q9/YP/+7//Ofv/738v33HvvvSyRSLCnnnqK/fa3v2WXX345mzVrFisWi+P45GceNm/ezFpbW9nTTz/N3n33XfbEE0+waDTKvve978n3aK5Hj2eeeYbdcccd7Mknn2QA2Pbt212vnw6na9asYR//+MfZb37zG/bLX/6SzZkzh33pS18ieV6d4CjCkiVL2IYNG+Tn1WqVdXd3s61bt47jU00u9Pf3MwDs+eefZ4wxlkqlWFNTE3viiSfke/bv388AsN27d4/XY56xyGazbO7cuWzHjh3sE5/4hExwNM9qcOutt7KVK1eO+Lppmqyrq4vdd9998mupVIoFAgH2T//0T414xEmDyy67jH3lK19xfe3zn/88W7duHWNMc60CtQnO6XD65ptvMgDs5Zdflu/5t3/7N2YYBjt8+LDyZ9RHVApQqVSwd+9erF69Wn7N4/Fg9erV2L179zg+2eRCOp0GALS0tAAA9u7di8HBQRfv8+bNw/Tp0zXvY8CGDRtw2WWXufgENM+q8LOf/QyLFy/GF77wBXR0dGDhwoX4h3/4B/n6u+++i97eXhfPiUQCS5cu1TyPEsuXL8fOnTvx9ttvAwB++9vf4sUXX8Qll1wCQHNNgdPhdPfu3Ugmk1i8eLF8z+rVq+HxeLBnzx7lz/SRvE1cNY4fP45qtYrOzk7X1zs7O/HWW2+N01NNLpimiU2bNmHFihU477zzAAC9vb3w+/1IJpOu93Z2dqK3t3ccnvLMxeOPP47//M//xMsvvzzsNc2zGvzhD3/A3//93+PrX/86/vqv/xovv/wyvva1r8Hv92P9+vWSy3rjiOZ5dLjtttuQyWQwb948eL1eVKtVbN68GevWrQMAzTUBTofT3t5edHR0uF73+XxoaWkh4V0nOBpnBDZs2IDXX38dL7744ng/yqTDoUOHcNNNN2HHjh0IBoPj/TiTFqZpYvHixdiyZQsAYOHChXj99dfx0EMPYf369eP8dJMLP/3pT7Ft2zb85Cc/wbnnnot9+/Zh06ZN6O7u1lx/hKCPqBSgra0NXq93mKqkr68PXV1d4/RUkwcbN27E008/jeeeew7Tpk2TX+/q6kKlUkEqlXK9X/M+Ouzduxf9/f248MIL4fP54PP58Pzzz+OBBx6Az+dDZ2en5lkBpkyZgnPOOcf1tfnz5+PgwYMAILnU48iHx1/91V/htttuw1VXXYUFCxbgz//8z3HzzTdj69atADTXFDgdTru6utDf3+96fWhoCAMDAyS86wRHAfx+PxYtWoSdO3fKr5mmiZ07d2LZsmXj+GRnNhhj2LhxI7Zv345du3Zh1qxZrtcXLVqEpqYmF+8HDhzAwYMHNe+jwKpVq/Daa69h37598mPx4sVYt26d/L/m+cNjxYoVw2wO3n77bcyYMQMAMGvWLHR1dbl4zmQy2LNnj+Z5lCgUCvB43NOb1+uFaZoANNcUOB1Oly1bhlQqhb1798r37Nq1C6ZpYunSpeofSnnZ8kcUjz/+OAsEAuxHP/oRe/PNN9n111/Pkskk6+3tHe9HO2Px1a9+lSUSCfaLX/yCHT16VH4UCgX5nhtuuIFNnz6d7dq1i73yyits2bJlbNmyZeP41JMDThUVY5pnFXjppZeYz+djmzdvZu+88w7btm0bC4fD7Mc//rF8z7333suSyST713/9V/a73/2OXXHFFVq6PAasX7+eTZ06VcrEn3zySdbW1sZuueUW+R7N9eiRzWbZq6++yl599VUGgN1///3s1VdfZe+99x5j7PQ4XbNmDVu4cCHbs2cPe/HFF9ncuXO1TPxMwIMPPsimT5/O/H4/W7JkCfvNb34z3o90RgNA3Y9HHnlEvqdYLLIbb7yRNTc3s3A4zD73uc+xo0ePjt9DTxLUJjiaZzX4+c9/zs477zwWCATYvHnz2A9+8APX66ZpsjvvvJN1dnayQCDAVq1axQ4cODBOT3vmIpPJsJtuuolNnz6dBYNBNnv2bHbHHXewcrks36O5Hj2ee+65umPy+vXrGWOnx+mJEyfYl770JRaNRlk8Hmdf/vKXWTabJXlegzGHtaOGhoaGhoaGxiSArsHR0NDQ0NDQmHTQCY6GhoaGhobGpINOcDQ0NDQ0NDQmHXSCo6GhoaGhoTHpoBMcDQ0NDQ0NjUkHneBoaGhoaGhoTDroBEdDQ0NDQ0Nj0kEnOBoaGhoaGhqTDjrB0dDQ0NDQ0Jh00AmOhoaGhoaGxqSDTnA0NDQ0NDQ0Jh3+P6ultdVZ4yLsAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vx0 = 1\n",
    "r = 1\n",
    "ay = vx0**2/r\n",
    "theta_dot = vx0/r\n",
    "comparison_tolerance('comp_tol', [0, 0, 0, vx0, 0, 0, 0, 0, 0], [0, ay, -9.8], [0, 0, theta_dot])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

